Portfolio-aware scenario transfer of reserve movements: evidence from Lloyd's syndicates

A claims-development movement on one portfolio may not transfer directly as a stress to another size. We estimate how to transfer such scenarios between portfolio sizes, using 632 syndicate-years from 117 Lloyd's syndicates over 2015-2024. The measured movement is the change in gross claims estimates on selected older underwriting cohorts, divided by opening gross claims outstanding plus reserves taken on in the year whose development it includes; it is not a pure measure of opening-reserve deterioration. Its dispersion falls materially with reserve size, and a size-based scale predicts held-out syndicates far better than a single market scale. But the transferred upper tail understates the smallest books: in the smallest reserve-size quartile, six of 158 held-out observations exceeded the transferred 99.5th percentile, against 0.79 expected, from three syndicates. Square-root scaling has descriptively lower held-out pinball loss at 99% and 99.5%, though more misses among the largest books. For a GBP 500m portfolio the transferred empirical 99.5th percentile is 0.34 of reserves (95% credible interval, conditional on the fitted model, 0.23-0.52), against 0.67 in the raw market pool. Both are Syndicate 5820's 2016 movement. The contribution is inspectable scenario comparability, not a calibrated capital quantile or a next-year forecast.

==> anc/README.txt <==
Ancillary files for "Portfolio-aware scenario transfer of reserve movements: evidence from
Lloyd's syndicates" (Colin Priest).

supplement.pdf
  The online supplement (52 pages), cited in the paper as Supplement S1-S24: robustness,
  sensitivity and data-audit material.

distortion_tool.html
  A self-contained browser tool that applies the paper's transfer operator to a chosen
  line-of-business mix and reserve size. Download it and open it in any web browser; it needs
  no server, installation or internet connection. Its "Diversified GBP500m" preset reproduces
  the paper's worked example (Vignette 1): the transferred empirical 99.5th percentile is 0.342
  of reserves, against 0.672 in the raw pool. It is the file distortion_tool.html at commit
  6b668fc6a56bf924c72ccba87a9523e1f6cb0dda of
  https://github.com/colinpriest/lloyds-exposure-composition-analysis
  Third-party material: the tool embeds Chart.js v4.5.1 ((c) 2025 Chart.js Contributors),
  released under the MIT License, whose notice is retained in the file.


==> anc/distortion_tool.html <==
<!DOCTYPE html>
<html lang="en">
<head>
<meta charset="UTF-8">
<meta name="viewport" content="width=device-width, initial-scale=1.0">
<title>Portfolio Basis Transfer Tool — Lloyd's Exposure Composition</title>
<script>/* Chart.js v4.5.1 — inlined for offline use */
/*!
 * Chart.js v4.5.1
 * https://www.chartjs.org
 * (c) 2025 Chart.js Contributors
 * Released under the MIT License
 */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?module.exports=e():"function"==typeof define&&define.amd?define(e):(t="undefined"!=typeof globalThis?globalThis:t||self).Chart=e()}(this,(function(){"use strict";var t=Object.freeze({__proto__:null,get Colors(){return Jo},get Decimation(){return ta},get Filler(){return ba},get Legend(){return Ma},get SubTitle(){return Pa},get Title(){return ka},get Tooltip(){return Na}});function e(){}const i=(()=>{let t=0;return()=>t++})();function s(t){return null==t}function n(t){if(Array.isArray&&Array.isArray(t))return!0;const e=Object.prototype.toString.call(t);return"[object"===e.slice(0,7)&&"Array]"===e.slice(-6)}function o(t){return null!==t&&"[object Object]"===Object.prototype.toString.call(t)}function a(t){return("number"==typeof t||t instanceof Number)&&isFinite(+t)}function r(t,e){return a(t)?t:e}function l(t,e){return void 0===t?e:t}const h=(t,e)=>"string"==typeof t&&t.endsWith("%")?parseFloat(t)/100:+t/e,c=(t,e)=>"string"==typeof t&&t.endsWith("%")?parseFloat(t)/100*e:+t;function d(t,e,i){if(t&&"function"==typeof t.call)return t.apply(i,e)}function u(t,e,i,s){let a,r,l;if(n(t))if(r=t.length,s)for(a=r-1;a>=0;a--)e.call(i,t[a],a);else for(a=0;a<r;a++)e.call(i,t[a],a);else if(o(t))for(l=Object.keys(t),r=l.length,a=0;a<r;a++)e.call(i,t[l[a]],l[a])}function f(t,e){let i,s,n,o;if(!t||!e||t.length!==e.length)return!1;for(i=0,s=t.length;i<s;++i)if(n=t[i],o=e[i],n.datasetIndex!==o.datasetIndex||n.index!==o.index)return!1;return!0}function g(t){if(n(t))return t.map(g);if(o(t)){const e=Object.create(null),i=Object.keys(t),s=i.length;let n=0;for(;n<s;++n)e[i[n]]=g(t[i[n]]);return e}return t}function p(t){return-1===["__proto__","prototype","constructor"].indexOf(t)}function m(t,e,i,s){if(!p(t))return;const n=e[t],a=i[t];o(n)&&o(a)?x(n,a,s):e[t]=g(a)}function x(t,e,i){const s=n(e)?e:[e],a=s.length;if(!o(t))return t;const r=(i=i||{}).merger||m;let l;for(let e=0;e<a;++e){if(l=s[e],!o(l))continue;const n=Object.keys(l);for(let e=0,s=n.length;e<s;++e)r(n[e],t,l,i)}return t}function b(t,e){return x(t,e,{merger:_})}function _(t,e,i){if(!p(t))return;const s=e[t],n=i[t];o(s)&&o(n)?b(s,n):Object.prototype.hasOwnProperty.call(e,t)||(e[t]=g(n))}const y={"":t=>t,x:t=>t.x,y:t=>t.y};function v(t){const e=t.split("."),i=[];let s="";for(const t of e)s+=t,s.endsWith("\\")?s=s.slice(0,-1)+".":(i.push(s),s="");return i}function M(t,e){const i=y[e]||(y[e]=function(t){const e=v(t);return t=>{for(const i of e){if(""===i)break;t=t&&t[i]}return t}}(e));return i(t)}function w(t){return t.charAt(0).toUpperCase()+t.slice(1)}const k=t=>void 0!==t,S=t=>"function"==typeof t,P=(t,e)=>{if(t.size!==e.size)return!1;for(const i of t)if(!e.has(i))return!1;return!0};function D(t){return"mouseup"===t.type||"click"===t.type||"contextmenu"===t.type}const C=Math.PI,O=2*C,A=O+C,T=Number.POSITIVE_INFINITY,L=C/180,E=C/2,R=C/4,I=2*C/3,z=Math.log10,F=Math.sign;function V(t,e,i){return Math.abs(t-e)<i}function B(t){const e=Math.round(t);t=V(t,e,t/1e3)?e:t;const i=Math.pow(10,Math.floor(z(t))),s=t/i;return(s<=1?1:s<=2?2:s<=5?5:10)*i}function W(t){const e=[],i=Math.sqrt(t);let s;for(s=1;s<i;s++)t%s==0&&(e.push(s),e.push(t/s));return i===(0|i)&&e.push(i),e.sort(((t,e)=>t-e)).pop(),e}function N(t){return!function(t){return"symbol"==typeof t||"object"==typeof t&&null!==t&&!(Symbol.toPrimitive in t||"toString"in t||"valueOf"in t)}(t)&&!isNaN(parseFloat(t))&&isFinite(t)}function H(t,e){const i=Math.round(t);return i-e<=t&&i+e>=t}function j(t,e,i){let s,n,o;for(s=0,n=t.length;s<n;s++)o=t[s][i],isNaN(o)||(e.min=Math.min(e.min,o),e.max=Math.max(e.max,o))}function $(t){return t*(C/180)}function Y(t){return t*(180/C)}function U(t){if(!a(t))return;let e=1,i=0;for(;Math.round(t*e)/e!==t;)e*=10,i++;return i}function X(t,e){const i=e.x-t.x,s=e.y-t.y,n=Math.sqrt(i*i+s*s);let o=Math.atan2(s,i);return o<-.5*C&&(o+=O),{angle:o,distance:n}}function q(t,e){return Math.sqrt(Math.pow(e.x-t.x,2)+Math.pow(e.y-t.y,2))}function K(t,e){return(t-e+A)%O-C}function G(t){return(t%O+O)%O}function J(t,e,i,s){const n=G(t),o=G(e),a=G(i),r=G(o-n),l=G(a-n),h=G(n-o),c=G(n-a);return n===o||n===a||s&&o===a||r>l&&h<c}function Z(t,e,i){return Math.max(e,Math.min(i,t))}function Q(t){return Z(t,-32768,32767)}function tt(t,e,i,s=1e-6){return t>=Math.min(e,i)-s&&t<=Math.max(e,i)+s}function et(t,e,i){i=i||(i=>t[i]<e);let s,n=t.length-1,o=0;for(;n-o>1;)s=o+n>>1,i(s)?o=s:n=s;return{lo:o,hi:n}}const it=(t,e,i,s)=>et(t,i,s?s=>{const n=t[s][e];return n<i||n===i&&t[s+1][e]===i}:s=>t[s][e]<i),st=(t,e,i)=>et(t,i,(s=>t[s][e]>=i));function nt(t,e,i){let s=0,n=t.length;for(;s<n&&t[s]<e;)s++;for(;n>s&&t[n-1]>i;)n--;return s>0||n<t.length?t.slice(s,n):t}const ot=["push","pop","shift","splice","unshift"];function at(t,e){t._chartjs?t._chartjs.listeners.push(e):(Object.defineProperty(t,"_chartjs",{configurable:!0,enumerable:!1,value:{listeners:[e]}}),ot.forEach((e=>{const i="_onData"+w(e),s=t[e];Object.defineProperty(t,e,{configurable:!0,enumerable:!1,value(...e){const n=s.apply(this,e);return t._chartjs.listeners.forEach((t=>{"function"==typeof t[i]&&t[i](...e)})),n}})})))}function rt(t,e){const i=t._chartjs;if(!i)return;const s=i.listeners,n=s.indexOf(e);-1!==n&&s.splice(n,1),s.length>0||(ot.forEach((e=>{delete t[e]})),delete t._chartjs)}function lt(t){const e=new Set(t);return e.size===t.length?t:Array.from(e)}const ht="undefined"==typeof window?function(t){return t()}:window.requestAnimationFrame;function ct(t,e){let i=[],s=!1;return function(...n){i=n,s||(s=!0,ht.call(window,(()=>{s=!1,t.apply(e,i)})))}}function dt(t,e){let i;return function(...s){return e?(clearTimeout(i),i=setTimeout(t,e,s)):t.apply(this,s),e}}const ut=t=>"start"===t?"left":"end"===t?"right":"center",ft=(t,e,i)=>"start"===t?e:"end"===t?i:(e+i)/2,gt=(t,e,i,s)=>t===(s?"left":"right")?i:"center"===t?(e+i)/2:e;function pt(t,e,i){const n=e.length;let o=0,a=n;if(t._sorted){const{iScale:r,vScale:l,_parsed:h}=t,c=t.dataset&&t.dataset.options?t.dataset.options.spanGaps:null,d=r.axis,{min:u,max:f,minDefined:g,maxDefined:p}=r.getUserBounds();if(g){if(o=Math.min(it(h,d,u).lo,i?n:it(e,d,r.getPixelForValue(u)).lo),c){const t=h.slice(0,o+1).reverse().findIndex((t=>!s(t[l.axis])));o-=Math.max(0,t)}o=Z(o,0,n-1)}if(p){let t=Math.max(it(h,r.axis,f,!0).hi+1,i?0:it(e,d,r.getPixelForValue(f),!0).hi+1);if(c){const e=h.slice(t-1).findIndex((t=>!s(t[l.axis])));t+=Math.max(0,e)}a=Z(t,o,n)-o}else a=n-o}return{start:o,count:a}}function mt(t){const{xScale:e,yScale:i,_scaleRanges:s}=t,n={xmin:e.min,xmax:e.max,ymin:i.min,ymax:i.max};if(!s)return t._scaleRanges=n,!0;const o=s.xmin!==e.min||s.xmax!==e.max||s.ymin!==i.min||s.ymax!==i.max;return Object.assign(s,n),o}class xt{constructor(){this._request=null,this._charts=new Map,this._running=!1,this._lastDate=void 0}_notify(t,e,i,s){const n=e.listeners[s],o=e.duration;n.forEach((s=>s({chart:t,initial:e.initial,numSteps:o,currentStep:Math.min(i-e.start,o)})))}_refresh(){this._request||(this._running=!0,this._request=ht.call(window,(()=>{this._update(),this._request=null,this._running&&this._refresh()})))}_update(t=Date.now()){let e=0;this._charts.forEach(((i,s)=>{if(!i.running||!i.items.length)return;const n=i.items;let o,a=n.length-1,r=!1;for(;a>=0;--a)o=n[a],o._active?(o._total>i.duration&&(i.duration=o._total),o.tick(t),r=!0):(n[a]=n[n.length-1],n.pop());r&&(s.draw(),this._notify(s,i,t,"progress")),n.length||(i.running=!1,this._notify(s,i,t,"complete"),i.initial=!1),e+=n.length})),this._lastDate=t,0===e&&(this._running=!1)}_getAnims(t){const e=this._charts;let i=e.get(t);return i||(i={running:!1,initial:!0,items:[],listeners:{complete:[],progress:[]}},e.set(t,i)),i}listen(t,e,i){this._getAnims(t).listeners[e].push(i)}add(t,e){e&&e.length&&this._getAnims(t).items.push(...e)}has(t){return this._getAnims(t).items.length>0}start(t){const e=this._charts.get(t);e&&(e.running=!0,e.start=Date.now(),e.duration=e.items.reduce(((t,e)=>Math.max(t,e._duration)),0),this._refresh())}running(t){if(!this._running)return!1;const e=this._charts.get(t);return!!(e&&e.running&&e.items.length)}stop(t){const e=this._charts.get(t);if(!e||!e.items.length)return;const i=e.items;let s=i.length-1;for(;s>=0;--s)i[s].cancel();e.items=[],this._notify(t,e,Date.now(),"complete")}remove(t){return this._charts.delete(t)}}var bt=new xt;
/*!
 * @kurkle/color v0.3.2
 * https://github.com/kurkle/color#readme
 * (c) 2023 Jukka Kurkela
 * Released under the MIT License
 */function _t(t){return t+.5|0}const yt=(t,e,i)=>Math.max(Math.min(t,i),e);function vt(t){return yt(_t(2.55*t),0,255)}function Mt(t){return yt(_t(255*t),0,255)}function wt(t){return yt(_t(t/2.55)/100,0,1)}function kt(t){return yt(_t(100*t),0,100)}const St={0:0,1:1,2:2,3:3,4:4,5:5,6:6,7:7,8:8,9:9,A:10,B:11,C:12,D:13,E:14,F:15,a:10,b:11,c:12,d:13,e:14,f:15},Pt=[..."0123456789ABCDEF"],Dt=t=>Pt[15&t],Ct=t=>Pt[(240&t)>>4]+Pt[15&t],Ot=t=>(240&t)>>4==(15&t);function At(t){var e=(t=>Ot(t.r)&&Ot(t.g)&&Ot(t.b)&&Ot(t.a))(t)?Dt:Ct;return t?"#"+e(t.r)+e(t.g)+e(t.b)+((t,e)=>t<255?e(t):"")(t.a,e):void 0}const Tt=/^(hsla?|hwb|hsv)\(\s*([-+.e\d]+)(?:deg)?[\s,]+([-+.e\d]+)%[\s,]+([-+.e\d]+)%(?:[\s,]+([-+.e\d]+)(%)?)?\s*\)$/;function Lt(t,e,i){const s=e*Math.min(i,1-i),n=(e,n=(e+t/30)%12)=>i-s*Math.max(Math.min(n-3,9-n,1),-1);return[n(0),n(8),n(4)]}function Et(t,e,i){const s=(s,n=(s+t/60)%6)=>i-i*e*Math.max(Math.min(n,4-n,1),0);return[s(5),s(3),s(1)]}function Rt(t,e,i){const s=Lt(t,1,.5);let n;for(e+i>1&&(n=1/(e+i),e*=n,i*=n),n=0;n<3;n++)s[n]*=1-e-i,s[n]+=e;return s}function It(t){const e=t.r/255,i=t.g/255,s=t.b/255,n=Math.max(e,i,s),o=Math.min(e,i,s),a=(n+o)/2;let r,l,h;return n!==o&&(h=n-o,l=a>.5?h/(2-n-o):h/(n+o),r=function(t,e,i,s,n){return t===n?(e-i)/s+(e<i?6:0):e===n?(i-t)/s+2:(t-e)/s+4}(e,i,s,h,n),r=60*r+.5),[0|r,l||0,a]}function zt(t,e,i,s){return(Array.isArray(e)?t(e[0],e[1],e[2]):t(e,i,s)).map(Mt)}function Ft(t,e,i){return zt(Lt,t,e,i)}function Vt(t){return(t%360+360)%360}function Bt(t){const e=Tt.exec(t);let i,s=255;if(!e)return;e[5]!==i&&(s=e[6]?vt(+e[5]):Mt(+e[5]));const n=Vt(+e[2]),o=+e[3]/100,a=+e[4]/100;return i="hwb"===e[1]?function(t,e,i){return zt(Rt,t,e,i)}(n,o,a):"hsv"===e[1]?function(t,e,i){return zt(Et,t,e,i)}(n,o,a):Ft(n,o,a),{r:i[0],g:i[1],b:i[2],a:s}}const Wt={x:"dark",Z:"light",Y:"re",X:"blu",W:"gr",V:"medium",U:"slate",A:"ee",T:"ol",S:"or",B:"ra",C:"lateg",D:"ights",R:"in",Q:"turquois",E:"hi",P:"ro",O:"al",N:"le",M:"de",L:"yello",F:"en",K:"ch",G:"arks",H:"ea",I:"ightg",J:"wh"},Nt={OiceXe:"f0f8ff",antiquewEte:"faebd7",aqua:"ffff",aquamarRe:"7fffd4",azuY:"f0ffff",beige:"f5f5dc",bisque:"ffe4c4",black:"0",blanKedOmond:"ffebcd",Xe:"ff",XeviTet:"8a2be2",bPwn:"a52a2a",burlywood:"deb887",caMtXe:"5f9ea0",KartYuse:"7fff00",KocTate:"d2691e",cSO:"ff7f50",cSnflowerXe:"6495ed",cSnsilk:"fff8dc",crimson:"dc143c",cyan:"ffff",xXe:"8b",xcyan:"8b8b",xgTMnPd:"b8860b",xWay:"a9a9a9",xgYF:"6400",xgYy:"a9a9a9",xkhaki:"bdb76b",xmagFta:"8b008b",xTivegYF:"556b2f",xSange:"ff8c00",xScEd:"9932cc",xYd:"8b0000",xsOmon:"e9967a",xsHgYF:"8fbc8f",xUXe:"483d8b",xUWay:"2f4f4f",xUgYy:"2f4f4f",xQe:"ced1",xviTet:"9400d3",dAppRk:"ff1493",dApskyXe:"bfff",dimWay:"696969",dimgYy:"696969",dodgerXe:"1e90ff",fiYbrick:"b22222",flSOwEte:"fffaf0",foYstWAn:"228b22",fuKsia:"ff00ff",gaRsbSo:"dcdcdc",ghostwEte:"f8f8ff",gTd:"ffd700",gTMnPd:"daa520",Way:"808080",gYF:"8000",gYFLw:"adff2f",gYy:"808080",honeyMw:"f0fff0",hotpRk:"ff69b4",RdianYd:"cd5c5c",Rdigo:"4b0082",ivSy:"fffff0",khaki:"f0e68c",lavFMr:"e6e6fa",lavFMrXsh:"fff0f5",lawngYF:"7cfc00",NmoncEffon:"fffacd",ZXe:"add8e6",ZcSO:"f08080",Zcyan:"e0ffff",ZgTMnPdLw:"fafad2",ZWay:"d3d3d3",ZgYF:"90ee90",ZgYy:"d3d3d3",ZpRk:"ffb6c1",ZsOmon:"ffa07a",ZsHgYF:"20b2aa",ZskyXe:"87cefa",ZUWay:"778899",ZUgYy:"778899",ZstAlXe:"b0c4de",ZLw:"ffffe0",lime:"ff00",limegYF:"32cd32",lRF:"faf0e6",magFta:"ff00ff",maPon:"800000",VaquamarRe:"66cdaa",VXe:"cd",VScEd:"ba55d3",VpurpN:"9370db",VsHgYF:"3cb371",VUXe:"7b68ee",VsprRggYF:"fa9a",VQe:"48d1cc",VviTetYd:"c71585",midnightXe:"191970",mRtcYam:"f5fffa",mistyPse:"ffe4e1",moccasR:"ffe4b5",navajowEte:"ffdead",navy:"80",Tdlace:"fdf5e6",Tive:"808000",TivedBb:"6b8e23",Sange:"ffa500",SangeYd:"ff4500",ScEd:"da70d6",pOegTMnPd:"eee8aa",pOegYF:"98fb98",pOeQe:"afeeee",pOeviTetYd:"db7093",papayawEp:"ffefd5",pHKpuff:"ffdab9",peru:"cd853f",pRk:"ffc0cb",plum:"dda0dd",powMrXe:"b0e0e6",purpN:"800080",YbeccapurpN:"663399",Yd:"ff0000",Psybrown:"bc8f8f",PyOXe:"4169e1",saddNbPwn:"8b4513",sOmon:"fa8072",sandybPwn:"f4a460",sHgYF:"2e8b57",sHshell:"fff5ee",siFna:"a0522d",silver:"c0c0c0",skyXe:"87ceeb",UXe:"6a5acd",UWay:"708090",UgYy:"708090",snow:"fffafa",sprRggYF:"ff7f",stAlXe:"4682b4",tan:"d2b48c",teO:"8080",tEstN:"d8bfd8",tomato:"ff6347",Qe:"40e0d0",viTet:"ee82ee",JHt:"f5deb3",wEte:"ffffff",wEtesmoke:"f5f5f5",Lw:"ffff00",LwgYF:"9acd32"};let Ht;function jt(t){Ht||(Ht=function(){const t={},e=Object.keys(Nt),i=Object.keys(Wt);let s,n,o,a,r;for(s=0;s<e.length;s++){for(a=r=e[s],n=0;n<i.length;n++)o=i[n],r=r.replace(o,Wt[o]);o=parseInt(Nt[a],16),t[r]=[o>>16&255,o>>8&255,255&o]}return t}(),Ht.transparent=[0,0,0,0]);const e=Ht[t.toLowerCase()];return e&&{r:e[0],g:e[1],b:e[2],a:4===e.length?e[3]:255}}const $t=/^rgba?\(\s*([-+.\d]+)(%)?[\s,]+([-+.e\d]+)(%)?[\s,]+([-+.e\d]+)(%)?(?:[\s,/]+([-+.e\d]+)(%)?)?\s*\)$/;const Yt=t=>t<=.0031308?12.92*t:1.055*Math.pow(t,1/2.4)-.055,Ut=t=>t<=.04045?t/12.92:Math.pow((t+.055)/1.055,2.4);function Xt(t,e,i){if(t){let s=It(t);s[e]=Math.max(0,Math.min(s[e]+s[e]*i,0===e?360:1)),s=Ft(s),t.r=s[0],t.g=s[1],t.b=s[2]}}function qt(t,e){return t?Object.assign(e||{},t):t}function Kt(t){var e={r:0,g:0,b:0,a:255};return Array.isArray(t)?t.length>=3&&(e={r:t[0],g:t[1],b:t[2],a:255},t.length>3&&(e.a=Mt(t[3]))):(e=qt(t,{r:0,g:0,b:0,a:1})).a=Mt(e.a),e}function Gt(t){return"r"===t.charAt(0)?function(t){const e=$t.exec(t);let i,s,n,o=255;if(e){if(e[7]!==i){const t=+e[7];o=e[8]?vt(t):yt(255*t,0,255)}return i=+e[1],s=+e[3],n=+e[5],i=255&(e[2]?vt(i):yt(i,0,255)),s=255&(e[4]?vt(s):yt(s,0,255)),n=255&(e[6]?vt(n):yt(n,0,255)),{r:i,g:s,b:n,a:o}}}(t):Bt(t)}class Jt{constructor(t){if(t instanceof Jt)return t;const e=typeof t;let i;var s,n,o;"object"===e?i=Kt(t):"string"===e&&(o=(s=t).length,"#"===s[0]&&(4===o||5===o?n={r:255&17*St[s[1]],g:255&17*St[s[2]],b:255&17*St[s[3]],a:5===o?17*St[s[4]]:255}:7!==o&&9!==o||(n={r:St[s[1]]<<4|St[s[2]],g:St[s[3]]<<4|St[s[4]],b:St[s[5]]<<4|St[s[6]],a:9===o?St[s[7]]<<4|St[s[8]]:255})),i=n||jt(t)||Gt(t)),this._rgb=i,this._valid=!!i}get valid(){return this._valid}get rgb(){var t=qt(this._rgb);return t&&(t.a=wt(t.a)),t}set rgb(t){this._rgb=Kt(t)}rgbString(){return this._valid?(t=this._rgb)&&(t.a<255?`rgba(${t.r}, ${t.g}, ${t.b}, ${wt(t.a)})`:`rgb(${t.r}, ${t.g}, ${t.b})`):void 0;var t}hexString(){return this._valid?At(this._rgb):void 0}hslString(){return this._valid?function(t){if(!t)return;const e=It(t),i=e[0],s=kt(e[1]),n=kt(e[2]);return t.a<255?`hsla(${i}, ${s}%, ${n}%, ${wt(t.a)})`:`hsl(${i}, ${s}%, ${n}%)`}(this._rgb):void 0}mix(t,e){if(t){const i=this.rgb,s=t.rgb;let n;const o=e===n?.5:e,a=2*o-1,r=i.a-s.a,l=((a*r==-1?a:(a+r)/(1+a*r))+1)/2;n=1-l,i.r=255&l*i.r+n*s.r+.5,i.g=255&l*i.g+n*s.g+.5,i.b=255&l*i.b+n*s.b+.5,i.a=o*i.a+(1-o)*s.a,this.rgb=i}return this}interpolate(t,e){return t&&(this._rgb=function(t,e,i){const s=Ut(wt(t.r)),n=Ut(wt(t.g)),o=Ut(wt(t.b));return{r:Mt(Yt(s+i*(Ut(wt(e.r))-s))),g:Mt(Yt(n+i*(Ut(wt(e.g))-n))),b:Mt(Yt(o+i*(Ut(wt(e.b))-o))),a:t.a+i*(e.a-t.a)}}(this._rgb,t._rgb,e)),this}clone(){return new Jt(this.rgb)}alpha(t){return this._rgb.a=Mt(t),this}clearer(t){return this._rgb.a*=1-t,this}greyscale(){const t=this._rgb,e=_t(.3*t.r+.59*t.g+.11*t.b);return t.r=t.g=t.b=e,this}opaquer(t){return this._rgb.a*=1+t,this}negate(){const t=this._rgb;return t.r=255-t.r,t.g=255-t.g,t.b=255-t.b,this}lighten(t){return Xt(this._rgb,2,t),this}darken(t){return Xt(this._rgb,2,-t),this}saturate(t){return Xt(this._rgb,1,t),this}desaturate(t){return Xt(this._rgb,1,-t),this}rotate(t){return function(t,e){var i=It(t);i[0]=Vt(i[0]+e),i=Ft(i),t.r=i[0],t.g=i[1],t.b=i[2]}(this._rgb,t),this}}function Zt(t){if(t&&"object"==typeof t){const e=t.toString();return"[object CanvasPattern]"===e||"[object CanvasGradient]"===e}return!1}function Qt(t){return Zt(t)?t:new Jt(t)}function te(t){return Zt(t)?t:new Jt(t).saturate(.5).darken(.1).hexString()}const ee=["x","y","borderWidth","radius","tension"],ie=["color","borderColor","backgroundColor"];const se=new Map;function ne(t,e,i){return function(t,e){e=e||{};const i=t+JSON.stringify(e);let s=se.get(i);return s||(s=new Intl.NumberFormat(t,e),se.set(i,s)),s}(e,i).format(t)}const oe={values:t=>n(t)?t:""+t,numeric(t,e,i){if(0===t)return"0";const s=this.chart.options.locale;let n,o=t;if(i.length>1){const e=Math.max(Math.abs(i[0].value),Math.abs(i[i.length-1].value));(e<1e-4||e>1e15)&&(n="scientific"),o=function(t,e){let i=e.length>3?e[2].value-e[1].value:e[1].value-e[0].value;Math.abs(i)>=1&&t!==Math.floor(t)&&(i=t-Math.floor(t));return i}(t,i)}const a=z(Math.abs(o)),r=isNaN(a)?1:Math.max(Math.min(-1*Math.floor(a),20),0),l={notation:n,minimumFractionDigits:r,maximumFractionDigits:r};return Object.assign(l,this.options.ticks.format),ne(t,s,l)},logarithmic(t,e,i){if(0===t)return"0";const s=i[e].significand||t/Math.pow(10,Math.floor(z(t)));return[1,2,3,5,10,15].includes(s)||e>.8*i.length?oe.numeric.call(this,t,e,i):""}};var ae={formatters:oe};const re=Object.create(null),le=Object.create(null);function he(t,e){if(!e)return t;const i=e.split(".");for(let e=0,s=i.length;e<s;++e){const s=i[e];t=t[s]||(t[s]=Object.create(null))}return t}function ce(t,e,i){return"string"==typeof e?x(he(t,e),i):x(he(t,""),e)}class de{constructor(t,e){this.animation=void 0,this.backgroundColor="rgba(0,0,0,0.1)",this.borderColor="rgba(0,0,0,0.1)",this.color="#666",this.datasets={},this.devicePixelRatio=t=>t.chart.platform.getDevicePixelRatio(),this.elements={},this.events=["mousemove","mouseout","click","touchstart","touchmove"],this.font={family:"'Helvetica Neue', 'Helvetica', 'Arial', sans-serif",size:12,style:"normal",lineHeight:1.2,weight:null},this.hover={},this.hoverBackgroundColor=(t,e)=>te(e.backgroundColor),this.hoverBorderColor=(t,e)=>te(e.borderColor),this.hoverColor=(t,e)=>te(e.color),this.indexAxis="x",this.interaction={mode:"nearest",intersect:!0,includeInvisible:!1},this.maintainAspectRatio=!0,this.onHover=null,this.onClick=null,this.parsing=!0,this.plugins={},this.responsive=!0,this.scale=void 0,this.scales={},this.showLine=!0,this.drawActiveElementsOnTop=!0,this.describe(t),this.apply(e)}set(t,e){return ce(this,t,e)}get(t){return he(this,t)}describe(t,e){return ce(le,t,e)}override(t,e){return ce(re,t,e)}route(t,e,i,s){const n=he(this,t),a=he(this,i),r="_"+e;Object.defineProperties(n,{[r]:{value:n[e],writable:!0},[e]:{enumerable:!0,get(){const t=this[r],e=a[s];return o(t)?Object.assign({},e,t):l(t,e)},set(t){this[r]=t}}})}apply(t){t.forEach((t=>t(this)))}}var ue=new de({_scriptable:t=>!t.startsWith("on"),_indexable:t=>"events"!==t,hover:{_fallback:"interaction"},interaction:{_scriptable:!1,_indexable:!1}},[function(t){t.set("animation",{delay:void 0,duration:1e3,easing:"easeOutQuart",fn:void 0,from:void 0,loop:void 0,to:void 0,type:void 0}),t.describe("animation",{_fallback:!1,_indexable:!1,_scriptable:t=>"onProgress"!==t&&"onComplete"!==t&&"fn"!==t}),t.set("animations",{colors:{type:"color",properties:ie},numbers:{type:"number",properties:ee}}),t.describe("animations",{_fallback:"animation"}),t.set("transitions",{active:{animation:{duration:400}},resize:{animation:{duration:0}},show:{animations:{colors:{from:"transparent"},visible:{type:"boolean",duration:0}}},hide:{animations:{colors:{to:"transparent"},visible:{type:"boolean",easing:"linear",fn:t=>0|t}}}})},function(t){t.set("layout",{autoPadding:!0,padding:{top:0,right:0,bottom:0,left:0}})},function(t){t.set("scale",{display:!0,offset:!1,reverse:!1,beginAtZero:!1,bounds:"ticks",clip:!0,grace:0,grid:{display:!0,lineWidth:1,drawOnChartArea:!0,drawTicks:!0,tickLength:8,tickWidth:(t,e)=>e.lineWidth,tickColor:(t,e)=>e.color,offset:!1},border:{display:!0,dash:[],dashOffset:0,width:1},title:{display:!1,text:"",padding:{top:4,bottom:4}},ticks:{minRotation:0,maxRotation:50,mirror:!1,textStrokeWidth:0,textStrokeColor:"",padding:3,display:!0,autoSkip:!0,autoSkipPadding:3,labelOffset:0,callback:ae.formatters.values,minor:{},major:{},align:"center",crossAlign:"near",showLabelBackdrop:!1,backdropColor:"rgba(255, 255, 255, 0.75)",backdropPadding:2}}),t.route("scale.ticks","color","","color"),t.route("scale.grid","color","","borderColor"),t.route("scale.border","color","","borderColor"),t.route("scale.title","color","","color"),t.describe("scale",{_fallback:!1,_scriptable:t=>!t.startsWith("before")&&!t.startsWith("after")&&"callback"!==t&&"parser"!==t,_indexable:t=>"borderDash"!==t&&"tickBorderDash"!==t&&"dash"!==t}),t.describe("scales",{_fallback:"scale"}),t.describe("scale.ticks",{_scriptable:t=>"backdropPadding"!==t&&"callback"!==t,_indexable:t=>"backdropPadding"!==t})}]);function fe(){return"undefined"!=typeof window&&"undefined"!=typeof document}function ge(t){let e=t.parentNode;return e&&"[object ShadowRoot]"===e.toString()&&(e=e.host),e}function pe(t,e,i){let s;return"string"==typeof t?(s=parseInt(t,10),-1!==t.indexOf("%")&&(s=s/100*e.parentNode[i])):s=t,s}const me=t=>t.ownerDocument.defaultView.getComputedStyle(t,null);function xe(t,e){return me(t).getPropertyValue(e)}const be=["top","right","bottom","left"];function _e(t,e,i){const s={};i=i?"-"+i:"";for(let n=0;n<4;n++){const o=be[n];s[o]=parseFloat(t[e+"-"+o+i])||0}return s.width=s.left+s.right,s.height=s.top+s.bottom,s}const ye=(t,e,i)=>(t>0||e>0)&&(!i||!i.shadowRoot);function ve(t,e){if("native"in t)return t;const{canvas:i,currentDevicePixelRatio:s}=e,n=me(i),o="border-box"===n.boxSizing,a=_e(n,"padding"),r=_e(n,"border","width"),{x:l,y:h,box:c}=function(t,e){const i=t.touches,s=i&&i.length?i[0]:t,{offsetX:n,offsetY:o}=s;let a,r,l=!1;if(ye(n,o,t.target))a=n,r=o;else{const t=e.getBoundingClientRect();a=s.clientX-t.left,r=s.clientY-t.top,l=!0}return{x:a,y:r,box:l}}(t,i),d=a.left+(c&&r.left),u=a.top+(c&&r.top);let{width:f,height:g}=e;return o&&(f-=a.width+r.width,g-=a.height+r.height),{x:Math.round((l-d)/f*i.width/s),y:Math.round((h-u)/g*i.height/s)}}const Me=t=>Math.round(10*t)/10;function we(t,e,i,s){const n=me(t),o=_e(n,"margin"),a=pe(n.maxWidth,t,"clientWidth")||T,r=pe(n.maxHeight,t,"clientHeight")||T,l=function(t,e,i){let s,n;if(void 0===e||void 0===i){const o=t&&ge(t);if(o){const t=o.getBoundingClientRect(),a=me(o),r=_e(a,"border","width"),l=_e(a,"padding");e=t.width-l.width-r.width,i=t.height-l.height-r.height,s=pe(a.maxWidth,o,"clientWidth"),n=pe(a.maxHeight,o,"clientHeight")}else e=t.clientWidth,i=t.clientHeight}return{width:e,height:i,maxWidth:s||T,maxHeight:n||T}}(t,e,i);let{width:h,height:c}=l;if("content-box"===n.boxSizing){const t=_e(n,"border","width"),e=_e(n,"padding");h-=e.width+t.width,c-=e.height+t.height}h=Math.max(0,h-o.width),c=Math.max(0,s?h/s:c-o.height),h=Me(Math.min(h,a,l.maxWidth)),c=Me(Math.min(c,r,l.maxHeight)),h&&!c&&(c=Me(h/2));return(void 0!==e||void 0!==i)&&s&&l.height&&c>l.height&&(c=l.height,h=Me(Math.floor(c*s))),{width:h,height:c}}function ke(t,e,i){const s=e||1,n=Me(t.height*s),o=Me(t.width*s);t.height=Me(t.height),t.width=Me(t.width);const a=t.canvas;return a.style&&(i||!a.style.height&&!a.style.width)&&(a.style.height=`${t.height}px`,a.style.width=`${t.width}px`),(t.currentDevicePixelRatio!==s||a.height!==n||a.width!==o)&&(t.currentDevicePixelRatio=s,a.height=n,a.width=o,t.ctx.setTransform(s,0,0,s,0,0),!0)}const Se=function(){let t=!1;try{const e={get passive(){return t=!0,!1}};fe()&&(window.addEventListener("test",null,e),window.removeEventListener("test",null,e))}catch(t){}return t}();function Pe(t,e){const i=xe(t,e),s=i&&i.match(/^(\d+)(\.\d+)?px$/);return s?+s[1]:void 0}function De(t){return!t||s(t.size)||s(t.family)?null:(t.style?t.style+" ":"")+(t.weight?t.weight+" ":"")+t.size+"px "+t.family}function Ce(t,e,i,s,n){let o=e[n];return o||(o=e[n]=t.measureText(n).width,i.push(n)),o>s&&(s=o),s}function Oe(t,e,i,s){let o=(s=s||{}).data=s.data||{},a=s.garbageCollect=s.garbageCollect||[];s.font!==e&&(o=s.data={},a=s.garbageCollect=[],s.font=e),t.save(),t.font=e;let r=0;const l=i.length;let h,c,d,u,f;for(h=0;h<l;h++)if(u=i[h],null==u||n(u)){if(n(u))for(c=0,d=u.length;c<d;c++)f=u[c],null==f||n(f)||(r=Ce(t,o,a,r,f))}else r=Ce(t,o,a,r,u);t.restore();const g=a.length/2;if(g>i.length){for(h=0;h<g;h++)delete o[a[h]];a.splice(0,g)}return r}function Ae(t,e,i){const s=t.currentDevicePixelRatio,n=0!==i?Math.max(i/2,.5):0;return Math.round((e-n)*s)/s+n}function Te(t,e){(e||t)&&((e=e||t.getContext("2d")).save(),e.resetTransform(),e.clearRect(0,0,t.width,t.height),e.restore())}function Le(t,e,i,s){Ee(t,e,i,s,null)}function Ee(t,e,i,s,n){let o,a,r,l,h,c,d,u;const f=e.pointStyle,g=e.rotation,p=e.radius;let m=(g||0)*L;if(f&&"object"==typeof f&&(o=f.toString(),"[object HTMLImageElement]"===o||"[object HTMLCanvasElement]"===o))return t.save(),t.translate(i,s),t.rotate(m),t.drawImage(f,-f.width/2,-f.height/2,f.width,f.height),void t.restore();if(!(isNaN(p)||p<=0)){switch(t.beginPath(),f){default:n?t.ellipse(i,s,n/2,p,0,0,O):t.arc(i,s,p,0,O),t.closePath();break;case"triangle":c=n?n/2:p,t.moveTo(i+Math.sin(m)*c,s-Math.cos(m)*p),m+=I,t.lineTo(i+Math.sin(m)*c,s-Math.cos(m)*p),m+=I,t.lineTo(i+Math.sin(m)*c,s-Math.cos(m)*p),t.closePath();break;case"rectRounded":h=.516*p,l=p-h,a=Math.cos(m+R)*l,d=Math.cos(m+R)*(n?n/2-h:l),r=Math.sin(m+R)*l,u=Math.sin(m+R)*(n?n/2-h:l),t.arc(i-d,s-r,h,m-C,m-E),t.arc(i+u,s-a,h,m-E,m),t.arc(i+d,s+r,h,m,m+E),t.arc(i-u,s+a,h,m+E,m+C),t.closePath();break;case"rect":if(!g){l=Math.SQRT1_2*p,c=n?n/2:l,t.rect(i-c,s-l,2*c,2*l);break}m+=R;case"rectRot":d=Math.cos(m)*(n?n/2:p),a=Math.cos(m)*p,r=Math.sin(m)*p,u=Math.sin(m)*(n?n/2:p),t.moveTo(i-d,s-r),t.lineTo(i+u,s-a),t.lineTo(i+d,s+r),t.lineTo(i-u,s+a),t.closePath();break;case"crossRot":m+=R;case"cross":d=Math.cos(m)*(n?n/2:p),a=Math.cos(m)*p,r=Math.sin(m)*p,u=Math.sin(m)*(n?n/2:p),t.moveTo(i-d,s-r),t.lineTo(i+d,s+r),t.moveTo(i+u,s-a),t.lineTo(i-u,s+a);break;case"star":d=Math.cos(m)*(n?n/2:p),a=Math.cos(m)*p,r=Math.sin(m)*p,u=Math.sin(m)*(n?n/2:p),t.moveTo(i-d,s-r),t.lineTo(i+d,s+r),t.moveTo(i+u,s-a),t.lineTo(i-u,s+a),m+=R,d=Math.cos(m)*(n?n/2:p),a=Math.cos(m)*p,r=Math.sin(m)*p,u=Math.sin(m)*(n?n/2:p),t.moveTo(i-d,s-r),t.lineTo(i+d,s+r),t.moveTo(i+u,s-a),t.lineTo(i-u,s+a);break;case"line":a=n?n/2:Math.cos(m)*p,r=Math.sin(m)*p,t.moveTo(i-a,s-r),t.lineTo(i+a,s+r);break;case"dash":t.moveTo(i,s),t.lineTo(i+Math.cos(m)*(n?n/2:p),s+Math.sin(m)*p);break;case!1:t.closePath()}t.fill(),e.borderWidth>0&&t.stroke()}}function Re(t,e,i){return i=i||.5,!e||t&&t.x>e.left-i&&t.x<e.right+i&&t.y>e.top-i&&t.y<e.bottom+i}function Ie(t,e){t.save(),t.beginPath(),t.rect(e.left,e.top,e.right-e.left,e.bottom-e.top),t.clip()}function ze(t){t.restore()}function Fe(t,e,i,s,n){if(!e)return t.lineTo(i.x,i.y);if("middle"===n){const s=(e.x+i.x)/2;t.lineTo(s,e.y),t.lineTo(s,i.y)}else"after"===n!=!!s?t.lineTo(e.x,i.y):t.lineTo(i.x,e.y);t.lineTo(i.x,i.y)}function Ve(t,e,i,s){if(!e)return t.lineTo(i.x,i.y);t.bezierCurveTo(s?e.cp1x:e.cp2x,s?e.cp1y:e.cp2y,s?i.cp2x:i.cp1x,s?i.cp2y:i.cp1y,i.x,i.y)}function Be(t,e,i,s,n){if(n.strikethrough||n.underline){const o=t.measureText(s),a=e-o.actualBoundingBoxLeft,r=e+o.actualBoundingBoxRight,l=i-o.actualBoundingBoxAscent,h=i+o.actualBoundingBoxDescent,c=n.strikethrough?(l+h)/2:h;t.strokeStyle=t.fillStyle,t.beginPath(),t.lineWidth=n.decorationWidth||2,t.moveTo(a,c),t.lineTo(r,c),t.stroke()}}function We(t,e){const i=t.fillStyle;t.fillStyle=e.color,t.fillRect(e.left,e.top,e.width,e.height),t.fillStyle=i}function Ne(t,e,i,o,a,r={}){const l=n(e)?e:[e],h=r.strokeWidth>0&&""!==r.strokeColor;let c,d;for(t.save(),t.font=a.string,function(t,e){e.translation&&t.translate(e.translation[0],e.translation[1]),s(e.rotation)||t.rotate(e.rotation),e.color&&(t.fillStyle=e.color),e.textAlign&&(t.textAlign=e.textAlign),e.textBaseline&&(t.textBaseline=e.textBaseline)}(t,r),c=0;c<l.length;++c)d=l[c],r.backdrop&&We(t,r.backdrop),h&&(r.strokeColor&&(t.strokeStyle=r.strokeColor),s(r.strokeWidth)||(t.lineWidth=r.strokeWidth),t.strokeText(d,i,o,r.maxWidth)),t.fillText(d,i,o,r.maxWidth),Be(t,i,o,d,r),o+=Number(a.lineHeight);t.restore()}function He(t,e){const{x:i,y:s,w:n,h:o,radius:a}=e;t.arc(i+a.topLeft,s+a.topLeft,a.topLeft,1.5*C,C,!0),t.lineTo(i,s+o-a.bottomLeft),t.arc(i+a.bottomLeft,s+o-a.bottomLeft,a.bottomLeft,C,E,!0),t.lineTo(i+n-a.bottomRight,s+o),t.arc(i+n-a.bottomRight,s+o-a.bottomRight,a.bottomRight,E,0,!0),t.lineTo(i+n,s+a.topRight),t.arc(i+n-a.topRight,s+a.topRight,a.topRight,0,-E,!0),t.lineTo(i+a.topLeft,s)}function je(t,e=[""],i,s,n=(()=>t[0])){const o=i||t;void 0===s&&(s=ti("_fallback",t));const a={[Symbol.toStringTag]:"Object",_cacheable:!0,_scopes:t,_rootScopes:o,_fallback:s,_getTarget:n,override:i=>je([i,...t],e,o,s)};return new Proxy(a,{deleteProperty:(e,i)=>(delete e[i],delete e._keys,delete t[0][i],!0),get:(i,s)=>qe(i,s,(()=>function(t,e,i,s){let n;for(const o of e)if(n=ti(Ue(o,t),i),void 0!==n)return Xe(t,n)?Ze(i,s,t,n):n}(s,e,t,i))),getOwnPropertyDescriptor:(t,e)=>Reflect.getOwnPropertyDescriptor(t._scopes[0],e),getPrototypeOf:()=>Reflect.getPrototypeOf(t[0]),has:(t,e)=>ei(t).includes(e),ownKeys:t=>ei(t),set(t,e,i){const s=t._storage||(t._storage=n());return t[e]=s[e]=i,delete t._keys,!0}})}function $e(t,e,i,s){const a={_cacheable:!1,_proxy:t,_context:e,_subProxy:i,_stack:new Set,_descriptors:Ye(t,s),setContext:e=>$e(t,e,i,s),override:n=>$e(t.override(n),e,i,s)};return new Proxy(a,{deleteProperty:(e,i)=>(delete e[i],delete t[i],!0),get:(t,e,i)=>qe(t,e,(()=>function(t,e,i){const{_proxy:s,_context:a,_subProxy:r,_descriptors:l}=t;let h=s[e];S(h)&&l.isScriptable(e)&&(h=function(t,e,i,s){const{_proxy:n,_context:o,_subProxy:a,_stack:r}=i;if(r.has(t))throw new Error("Recursion detected: "+Array.from(r).join("->")+"->"+t);r.add(t);let l=e(o,a||s);r.delete(t),Xe(t,l)&&(l=Ze(n._scopes,n,t,l));return l}(e,h,t,i));n(h)&&h.length&&(h=function(t,e,i,s){const{_proxy:n,_context:a,_subProxy:r,_descriptors:l}=i;if(void 0!==a.index&&s(t))return e[a.index%e.length];if(o(e[0])){const i=e,s=n._scopes.filter((t=>t!==i));e=[];for(const o of i){const i=Ze(s,n,t,o);e.push($e(i,a,r&&r[t],l))}}return e}(e,h,t,l.isIndexable));Xe(e,h)&&(h=$e(h,a,r&&r[e],l));return h}(t,e,i))),getOwnPropertyDescriptor:(e,i)=>e._descriptors.allKeys?Reflect.has(t,i)?{enumerable:!0,configurable:!0}:void 0:Reflect.getOwnPropertyDescriptor(t,i),getPrototypeOf:()=>Reflect.getPrototypeOf(t),has:(e,i)=>Reflect.has(t,i),ownKeys:()=>Reflect.ownKeys(t),set:(e,i,s)=>(t[i]=s,delete e[i],!0)})}function Ye(t,e={scriptable:!0,indexable:!0}){const{_scriptable:i=e.scriptable,_indexable:s=e.indexable,_allKeys:n=e.allKeys}=t;return{allKeys:n,scriptable:i,indexable:s,isScriptable:S(i)?i:()=>i,isIndexable:S(s)?s:()=>s}}const Ue=(t,e)=>t?t+w(e):e,Xe=(t,e)=>o(e)&&"adapters"!==t&&(null===Object.getPrototypeOf(e)||e.constructor===Object);function qe(t,e,i){if(Object.prototype.hasOwnProperty.call(t,e)||"constructor"===e)return t[e];const s=i();return t[e]=s,s}function Ke(t,e,i){return S(t)?t(e,i):t}const Ge=(t,e)=>!0===t?e:"string"==typeof t?M(e,t):void 0;function Je(t,e,i,s,n){for(const o of e){const e=Ge(i,o);if(e){t.add(e);const o=Ke(e._fallback,i,n);if(void 0!==o&&o!==i&&o!==s)return o}else if(!1===e&&void 0!==s&&i!==s)return null}return!1}function Ze(t,e,i,s){const a=e._rootScopes,r=Ke(e._fallback,i,s),l=[...t,...a],h=new Set;h.add(s);let c=Qe(h,l,i,r||i,s);return null!==c&&((void 0===r||r===i||(c=Qe(h,l,r,c,s),null!==c))&&je(Array.from(h),[""],a,r,(()=>function(t,e,i){const s=t._getTarget();e in s||(s[e]={});const a=s[e];if(n(a)&&o(i))return i;return a||{}}(e,i,s))))}function Qe(t,e,i,s,n){for(;i;)i=Je(t,e,i,s,n);return i}function ti(t,e){for(const i of e){if(!i)continue;const e=i[t];if(void 0!==e)return e}}function ei(t){let e=t._keys;return e||(e=t._keys=function(t){const e=new Set;for(const i of t)for(const t of Object.keys(i).filter((t=>!t.startsWith("_"))))e.add(t);return Array.from(e)}(t._scopes)),e}function ii(t,e,i,s){const{iScale:n}=t,{key:o="r"}=this._parsing,a=new Array(s);let r,l,h,c;for(r=0,l=s;r<l;++r)h=r+i,c=e[h],a[r]={r:n.parse(M(c,o),h)};return a}const si=Number.EPSILON||1e-14,ni=(t,e)=>e<t.length&&!t[e].skip&&t[e],oi=t=>"x"===t?"y":"x";function ai(t,e,i,s){const n=t.skip?e:t,o=e,a=i.skip?e:i,r=q(o,n),l=q(a,o);let h=r/(r+l),c=l/(r+l);h=isNaN(h)?0:h,c=isNaN(c)?0:c;const d=s*h,u=s*c;return{previous:{x:o.x-d*(a.x-n.x),y:o.y-d*(a.y-n.y)},next:{x:o.x+u*(a.x-n.x),y:o.y+u*(a.y-n.y)}}}function ri(t,e="x"){const i=oi(e),s=t.length,n=Array(s).fill(0),o=Array(s);let a,r,l,h=ni(t,0);for(a=0;a<s;++a)if(r=l,l=h,h=ni(t,a+1),l){if(h){const t=h[e]-l[e];n[a]=0!==t?(h[i]-l[i])/t:0}o[a]=r?h?F(n[a-1])!==F(n[a])?0:(n[a-1]+n[a])/2:n[a-1]:n[a]}!function(t,e,i){const s=t.length;let n,o,a,r,l,h=ni(t,0);for(let c=0;c<s-1;++c)l=h,h=ni(t,c+1),l&&h&&(V(e[c],0,si)?i[c]=i[c+1]=0:(n=i[c]/e[c],o=i[c+1]/e[c],r=Math.pow(n,2)+Math.pow(o,2),r<=9||(a=3/Math.sqrt(r),i[c]=n*a*e[c],i[c+1]=o*a*e[c])))}(t,n,o),function(t,e,i="x"){const s=oi(i),n=t.length;let o,a,r,l=ni(t,0);for(let h=0;h<n;++h){if(a=r,r=l,l=ni(t,h+1),!r)continue;const n=r[i],c=r[s];a&&(o=(n-a[i])/3,r[`cp1${i}`]=n-o,r[`cp1${s}`]=c-o*e[h]),l&&(o=(l[i]-n)/3,r[`cp2${i}`]=n+o,r[`cp2${s}`]=c+o*e[h])}}(t,o,e)}function li(t,e,i){return Math.max(Math.min(t,i),e)}function hi(t,e,i,s,n){let o,a,r,l;if(e.spanGaps&&(t=t.filter((t=>!t.skip))),"monotone"===e.cubicInterpolationMode)ri(t,n);else{let i=s?t[t.length-1]:t[0];for(o=0,a=t.length;o<a;++o)r=t[o],l=ai(i,r,t[Math.min(o+1,a-(s?0:1))%a],e.tension),r.cp1x=l.previous.x,r.cp1y=l.previous.y,r.cp2x=l.next.x,r.cp2y=l.next.y,i=r}e.capBezierPoints&&function(t,e){let i,s,n,o,a,r=Re(t[0],e);for(i=0,s=t.length;i<s;++i)a=o,o=r,r=i<s-1&&Re(t[i+1],e),o&&(n=t[i],a&&(n.cp1x=li(n.cp1x,e.left,e.right),n.cp1y=li(n.cp1y,e.top,e.bottom)),r&&(n.cp2x=li(n.cp2x,e.left,e.right),n.cp2y=li(n.cp2y,e.top,e.bottom)))}(t,i)}const ci=t=>0===t||1===t,di=(t,e,i)=>-Math.pow(2,10*(t-=1))*Math.sin((t-e)*O/i),ui=(t,e,i)=>Math.pow(2,-10*t)*Math.sin((t-e)*O/i)+1,fi={linear:t=>t,easeInQuad:t=>t*t,easeOutQuad:t=>-t*(t-2),easeInOutQuad:t=>(t/=.5)<1?.5*t*t:-.5*(--t*(t-2)-1),easeInCubic:t=>t*t*t,easeOutCubic:t=>(t-=1)*t*t+1,easeInOutCubic:t=>(t/=.5)<1?.5*t*t*t:.5*((t-=2)*t*t+2),easeInQuart:t=>t*t*t*t,easeOutQuart:t=>-((t-=1)*t*t*t-1),easeInOutQuart:t=>(t/=.5)<1?.5*t*t*t*t:-.5*((t-=2)*t*t*t-2),easeInQuint:t=>t*t*t*t*t,easeOutQuint:t=>(t-=1)*t*t*t*t+1,easeInOutQuint:t=>(t/=.5)<1?.5*t*t*t*t*t:.5*((t-=2)*t*t*t*t+2),easeInSine:t=>1-Math.cos(t*E),easeOutSine:t=>Math.sin(t*E),easeInOutSine:t=>-.5*(Math.cos(C*t)-1),easeInExpo:t=>0===t?0:Math.pow(2,10*(t-1)),easeOutExpo:t=>1===t?1:1-Math.pow(2,-10*t),easeInOutExpo:t=>ci(t)?t:t<.5?.5*Math.pow(2,10*(2*t-1)):.5*(2-Math.pow(2,-10*(2*t-1))),easeInCirc:t=>t>=1?t:-(Math.sqrt(1-t*t)-1),easeOutCirc:t=>Math.sqrt(1-(t-=1)*t),easeInOutCirc:t=>(t/=.5)<1?-.5*(Math.sqrt(1-t*t)-1):.5*(Math.sqrt(1-(t-=2)*t)+1),easeInElastic:t=>ci(t)?t:di(t,.075,.3),easeOutElastic:t=>ci(t)?t:ui(t,.075,.3),easeInOutElastic(t){const e=.1125;return ci(t)?t:t<.5?.5*di(2*t,e,.45):.5+.5*ui(2*t-1,e,.45)},easeInBack(t){const e=1.70158;return t*t*((e+1)*t-e)},easeOutBack(t){const e=1.70158;return(t-=1)*t*((e+1)*t+e)+1},easeInOutBack(t){let e=1.70158;return(t/=.5)<1?t*t*((1+(e*=1.525))*t-e)*.5:.5*((t-=2)*t*((1+(e*=1.525))*t+e)+2)},easeInBounce:t=>1-fi.easeOutBounce(1-t),easeOutBounce(t){const e=7.5625,i=2.75;return t<1/i?e*t*t:t<2/i?e*(t-=1.5/i)*t+.75:t<2.5/i?e*(t-=2.25/i)*t+.9375:e*(t-=2.625/i)*t+.984375},easeInOutBounce:t=>t<.5?.5*fi.easeInBounce(2*t):.5*fi.easeOutBounce(2*t-1)+.5};function gi(t,e,i,s){return{x:t.x+i*(e.x-t.x),y:t.y+i*(e.y-t.y)}}function pi(t,e,i,s){return{x:t.x+i*(e.x-t.x),y:"middle"===s?i<.5?t.y:e.y:"after"===s?i<1?t.y:e.y:i>0?e.y:t.y}}function mi(t,e,i,s){const n={x:t.cp2x,y:t.cp2y},o={x:e.cp1x,y:e.cp1y},a=gi(t,n,i),r=gi(n,o,i),l=gi(o,e,i),h=gi(a,r,i),c=gi(r,l,i);return gi(h,c,i)}const xi=/^(normal|(\d+(?:\.\d+)?)(px|em|%)?)$/,bi=/^(normal|italic|initial|inherit|unset|(oblique( -?[0-9]?[0-9]deg)?))$/;function _i(t,e){const i=(""+t).match(xi);if(!i||"normal"===i[1])return 1.2*e;switch(t=+i[2],i[3]){case"px":return t;case"%":t/=100}return e*t}const yi=t=>+t||0;function vi(t,e){const i={},s=o(e),n=s?Object.keys(e):e,a=o(t)?s?i=>l(t[i],t[e[i]]):e=>t[e]:()=>t;for(const t of n)i[t]=yi(a(t));return i}function Mi(t){return vi(t,{top:"y",right:"x",bottom:"y",left:"x"})}function wi(t){return vi(t,["topLeft","topRight","bottomLeft","bottomRight"])}function ki(t){const e=Mi(t);return e.width=e.left+e.right,e.height=e.top+e.bottom,e}function Si(t,e){t=t||{},e=e||ue.font;let i=l(t.size,e.size);"string"==typeof i&&(i=parseInt(i,10));let s=l(t.style,e.style);s&&!(""+s).match(bi)&&(console.warn('Invalid font style specified: "'+s+'"'),s=void 0);const n={family:l(t.family,e.family),lineHeight:_i(l(t.lineHeight,e.lineHeight),i),size:i,style:s,weight:l(t.weight,e.weight),string:""};return n.string=De(n),n}function Pi(t,e,i,s){let o,a,r,l=!0;for(o=0,a=t.length;o<a;++o)if(r=t[o],void 0!==r&&(void 0!==e&&"function"==typeof r&&(r=r(e),l=!1),void 0!==i&&n(r)&&(r=r[i%r.length],l=!1),void 0!==r))return s&&!l&&(s.cacheable=!1),r}function Di(t,e,i){const{min:s,max:n}=t,o=c(e,(n-s)/2),a=(t,e)=>i&&0===t?0:t+e;return{min:a(s,-Math.abs(o)),max:a(n,o)}}function Ci(t,e){return Object.assign(Object.create(t),e)}function Oi(t,e,i){return t?function(t,e){return{x:i=>t+t+e-i,setWidth(t){e=t},textAlign:t=>"center"===t?t:"right"===t?"left":"right",xPlus:(t,e)=>t-e,leftForLtr:(t,e)=>t-e}}(e,i):{x:t=>t,setWidth(t){},textAlign:t=>t,xPlus:(t,e)=>t+e,leftForLtr:(t,e)=>t}}function Ai(t,e){let i,s;"ltr"!==e&&"rtl"!==e||(i=t.canvas.style,s=[i.getPropertyValue("direction"),i.getPropertyPriority("direction")],i.setProperty("direction",e,"important"),t.prevTextDirection=s)}function Ti(t,e){void 0!==e&&(delete t.prevTextDirection,t.canvas.style.setProperty("direction",e[0],e[1]))}function Li(t){return"angle"===t?{between:J,compare:K,normalize:G}:{between:tt,compare:(t,e)=>t-e,normalize:t=>t}}function Ei({start:t,end:e,count:i,loop:s,style:n}){return{start:t%i,end:e%i,loop:s&&(e-t+1)%i==0,style:n}}function Ri(t,e,i){if(!i)return[t];const{property:s,start:n,end:o}=i,a=e.length,{compare:r,between:l,normalize:h}=Li(s),{start:c,end:d,loop:u,style:f}=function(t,e,i){const{property:s,start:n,end:o}=i,{between:a,normalize:r}=Li(s),l=e.length;let h,c,{start:d,end:u,loop:f}=t;if(f){for(d+=l,u+=l,h=0,c=l;h<c&&a(r(e[d%l][s]),n,o);++h)d--,u--;d%=l,u%=l}return u<d&&(u+=l),{start:d,end:u,loop:f,style:t.style}}(t,e,i),g=[];let p,m,x,b=!1,_=null;const y=()=>b||l(n,x,p)&&0!==r(n,x),v=()=>!b||0===r(o,p)||l(o,x,p);for(let t=c,i=c;t<=d;++t)m=e[t%a],m.skip||(p=h(m[s]),p!==x&&(b=l(p,n,o),null===_&&y()&&(_=0===r(p,n)?t:i),null!==_&&v()&&(g.push(Ei({start:_,end:t,loop:u,count:a,style:f})),_=null),i=t,x=p));return null!==_&&g.push(Ei({start:_,end:d,loop:u,count:a,style:f})),g}function Ii(t,e){const i=[],s=t.segments;for(let n=0;n<s.length;n++){const o=Ri(s[n],t.points,e);o.length&&i.push(...o)}return i}function zi(t,e){const i=t.points,s=t.options.spanGaps,n=i.length;if(!n)return[];const o=!!t._loop,{start:a,end:r}=function(t,e,i,s){let n=0,o=e-1;if(i&&!s)for(;n<e&&!t[n].skip;)n++;for(;n<e&&t[n].skip;)n++;for(n%=e,i&&(o+=n);o>n&&t[o%e].skip;)o--;return o%=e,{start:n,end:o}}(i,n,o,s);if(!0===s)return Fi(t,[{start:a,end:r,loop:o}],i,e);return Fi(t,function(t,e,i,s){const n=t.length,o=[];let a,r=e,l=t[e];for(a=e+1;a<=i;++a){const i=t[a%n];i.skip||i.stop?l.skip||(s=!1,o.push({start:e%n,end:(a-1)%n,loop:s}),e=r=i.stop?a:null):(r=a,l.skip&&(e=a)),l=i}return null!==r&&o.push({start:e%n,end:r%n,loop:s}),o}(i,a,r<a?r+n:r,!!t._fullLoop&&0===a&&r===n-1),i,e)}function Fi(t,e,i,s){return s&&s.setContext&&i?function(t,e,i,s){const n=t._chart.getContext(),o=Vi(t.options),{_datasetIndex:a,options:{spanGaps:r}}=t,l=i.length,h=[];let c=o,d=e[0].start,u=d;function f(t,e,s,n){const o=r?-1:1;if(t!==e){for(t+=l;i[t%l].skip;)t-=o;for(;i[e%l].skip;)e+=o;t%l!=e%l&&(h.push({start:t%l,end:e%l,loop:s,style:n}),c=n,d=e%l)}}for(const t of e){d=r?d:t.start;let e,o=i[d%l];for(u=d+1;u<=t.end;u++){const r=i[u%l];e=Vi(s.setContext(Ci(n,{type:"segment",p0:o,p1:r,p0DataIndex:(u-1)%l,p1DataIndex:u%l,datasetIndex:a}))),Bi(e,c)&&f(d,u-1,t.loop,c),o=r,c=e}d<u-1&&f(d,u-1,t.loop,c)}return h}(t,e,i,s):e}function Vi(t){return{backgroundColor:t.backgroundColor,borderCapStyle:t.borderCapStyle,borderDash:t.borderDash,borderDashOffset:t.borderDashOffset,borderJoinStyle:t.borderJoinStyle,borderWidth:t.borderWidth,borderColor:t.borderColor}}function Bi(t,e){if(!e)return!1;const i=[],s=function(t,e){return Zt(e)?(i.includes(e)||i.push(e),i.indexOf(e)):e};return JSON.stringify(t,s)!==JSON.stringify(e,s)}function Wi(t,e,i){return t.options.clip?t[i]:e[i]}function Ni(t,e){const i=e._clip;if(i.disabled)return!1;const s=function(t,e){const{xScale:i,yScale:s}=t;return i&&s?{left:Wi(i,e,"left"),right:Wi(i,e,"right"),top:Wi(s,e,"top"),bottom:Wi(s,e,"bottom")}:e}(e,t.chartArea);return{left:!1===i.left?0:s.left-(!0===i.left?0:i.left),right:!1===i.right?t.width:s.right+(!0===i.right?0:i.right),top:!1===i.top?0:s.top-(!0===i.top?0:i.top),bottom:!1===i.bottom?t.height:s.bottom+(!0===i.bottom?0:i.bottom)}}var Hi=Object.freeze({__proto__:null,HALF_PI:E,INFINITY:T,PI:C,PITAU:A,QUARTER_PI:R,RAD_PER_DEG:L,TAU:O,TWO_THIRDS_PI:I,_addGrace:Di,_alignPixel:Ae,_alignStartEnd:ft,_angleBetween:J,_angleDiff:K,_arrayUnique:lt,_attachContext:$e,_bezierCurveTo:Ve,_bezierInterpolation:mi,_boundSegment:Ri,_boundSegments:Ii,_capitalize:w,_computeSegments:zi,_createResolver:je,_decimalPlaces:U,_deprecated:function(t,e,i,s){void 0!==e&&console.warn(t+': "'+i+'" is deprecated. Please use "'+s+'" instead')},_descriptors:Ye,_elementsEqual:f,_factorize:W,_filterBetween:nt,_getParentNode:ge,_getStartAndCountOfVisiblePoints:pt,_int16Range:Q,_isBetween:tt,_isClickEvent:D,_isDomSupported:fe,_isPointInArea:Re,_limitValue:Z,_longestText:Oe,_lookup:et,_lookupByKey:it,_measureText:Ce,_merger:m,_mergerIf:_,_normalizeAngle:G,_parseObjectDataRadialScale:ii,_pointInLine:gi,_readValueToProps:vi,_rlookupByKey:st,_scaleRangesChanged:mt,_setMinAndMaxByKey:j,_splitKey:v,_steppedInterpolation:pi,_steppedLineTo:Fe,_textX:gt,_toLeftRightCenter:ut,_updateBezierControlPoints:hi,addRoundedRectPath:He,almostEquals:V,almostWhole:H,callback:d,clearCanvas:Te,clipArea:Ie,clone:g,color:Qt,createContext:Ci,debounce:dt,defined:k,distanceBetweenPoints:q,drawPoint:Le,drawPointLegend:Ee,each:u,easingEffects:fi,finiteOrDefault:r,fontString:function(t,e,i){return e+" "+t+"px "+i},formatNumber:ne,getAngleFromPoint:X,getDatasetClipArea:Ni,getHoverColor:te,getMaximumSize:we,getRelativePosition:ve,getRtlAdapter:Oi,getStyle:xe,isArray:n,isFinite:a,isFunction:S,isNullOrUndef:s,isNumber:N,isObject:o,isPatternOrGradient:Zt,listenArrayEvents:at,log10:z,merge:x,mergeIf:b,niceNum:B,noop:e,overrideTextDirection:Ai,readUsedSize:Pe,renderText:Ne,requestAnimFrame:ht,resolve:Pi,resolveObjectKey:M,restoreTextDirection:Ti,retinaScale:ke,setsEqual:P,sign:F,splineCurve:ai,splineCurveMonotone:ri,supportsEventListenerOptions:Se,throttled:ct,toDegrees:Y,toDimension:c,toFont:Si,toFontString:De,toLineHeight:_i,toPadding:ki,toPercentage:h,toRadians:$,toTRBL:Mi,toTRBLCorners:wi,uid:i,unclipArea:ze,unlistenArrayEvents:rt,valueOrDefault:l});function ji(t,e,i,n){const{controller:o,data:a,_sorted:r}=t,l=o._cachedMeta.iScale,h=t.dataset&&t.dataset.options?t.dataset.options.spanGaps:null;if(l&&e===l.axis&&"r"!==e&&r&&a.length){const r=l._reversePixels?st:it;if(!n){const n=r(a,e,i);if(h){const{vScale:e}=o._cachedMeta,{_parsed:i}=t,a=i.slice(0,n.lo+1).reverse().findIndex((t=>!s(t[e.axis])));n.lo-=Math.max(0,a);const r=i.slice(n.hi).findIndex((t=>!s(t[e.axis])));n.hi+=Math.max(0,r)}return n}if(o._sharedOptions){const t=a[0],s="function"==typeof t.getRange&&t.getRange(e);if(s){const t=r(a,e,i-s),n=r(a,e,i+s);return{lo:t.lo,hi:n.hi}}}}return{lo:0,hi:a.length-1}}function $i(t,e,i,s,n){const o=t.getSortedVisibleDatasetMetas(),a=i[e];for(let t=0,i=o.length;t<i;++t){const{index:i,data:r}=o[t],{lo:l,hi:h}=ji(o[t],e,a,n);for(let t=l;t<=h;++t){const e=r[t];e.skip||s(e,i,t)}}}function Yi(t,e,i,s,n){const o=[];if(!n&&!t.isPointInArea(e))return o;return $i(t,i,e,(function(i,a,r){(n||Re(i,t.chartArea,0))&&i.inRange(e.x,e.y,s)&&o.push({element:i,datasetIndex:a,index:r})}),!0),o}function Ui(t,e,i,s,n,o){let a=[];const r=function(t){const e=-1!==t.indexOf("x"),i=-1!==t.indexOf("y");return function(t,s){const n=e?Math.abs(t.x-s.x):0,o=i?Math.abs(t.y-s.y):0;return Math.sqrt(Math.pow(n,2)+Math.pow(o,2))}}(i);let l=Number.POSITIVE_INFINITY;return $i(t,i,e,(function(i,h,c){const d=i.inRange(e.x,e.y,n);if(s&&!d)return;const u=i.getCenterPoint(n);if(!(!!o||t.isPointInArea(u))&&!d)return;const f=r(e,u);f<l?(a=[{element:i,datasetIndex:h,index:c}],l=f):f===l&&a.push({element:i,datasetIndex:h,index:c})})),a}function Xi(t,e,i,s,n,o){return o||t.isPointInArea(e)?"r"!==i||s?Ui(t,e,i,s,n,o):function(t,e,i,s){let n=[];return $i(t,i,e,(function(t,i,o){const{startAngle:a,endAngle:r}=t.getProps(["startAngle","endAngle"],s),{angle:l}=X(t,{x:e.x,y:e.y});J(l,a,r)&&n.push({element:t,datasetIndex:i,index:o})})),n}(t,e,i,n):[]}function qi(t,e,i,s,n){const o=[],a="x"===i?"inXRange":"inYRange";let r=!1;return $i(t,i,e,((t,s,l)=>{t[a]&&t[a](e[i],n)&&(o.push({element:t,datasetIndex:s,index:l}),r=r||t.inRange(e.x,e.y,n))})),s&&!r?[]:o}var Ki={evaluateInteractionItems:$i,modes:{index(t,e,i,s){const n=ve(e,t),o=i.axis||"x",a=i.includeInvisible||!1,r=i.intersect?Yi(t,n,o,s,a):Xi(t,n,o,!1,s,a),l=[];return r.length?(t.getSortedVisibleDatasetMetas().forEach((t=>{const e=r[0].index,i=t.data[e];i&&!i.skip&&l.push({element:i,datasetIndex:t.index,index:e})})),l):[]},dataset(t,e,i,s){const n=ve(e,t),o=i.axis||"xy",a=i.includeInvisible||!1;let r=i.intersect?Yi(t,n,o,s,a):Xi(t,n,o,!1,s,a);if(r.length>0){const e=r[0].datasetIndex,i=t.getDatasetMeta(e).data;r=[];for(let t=0;t<i.length;++t)r.push({element:i[t],datasetIndex:e,index:t})}return r},point:(t,e,i,s)=>Yi(t,ve(e,t),i.axis||"xy",s,i.includeInvisible||!1),nearest(t,e,i,s){const n=ve(e,t),o=i.axis||"xy",a=i.includeInvisible||!1;return Xi(t,n,o,i.intersect,s,a)},x:(t,e,i,s)=>qi(t,ve(e,t),"x",i.intersect,s),y:(t,e,i,s)=>qi(t,ve(e,t),"y",i.intersect,s)}};const Gi=["left","top","right","bottom"];function Ji(t,e){return t.filter((t=>t.pos===e))}function Zi(t,e){return t.filter((t=>-1===Gi.indexOf(t.pos)&&t.box.axis===e))}function Qi(t,e){return t.sort(((t,i)=>{const s=e?i:t,n=e?t:i;return s.weight===n.weight?s.index-n.index:s.weight-n.weight}))}function ts(t,e){const i=function(t){const e={};for(const i of t){const{stack:t,pos:s,stackWeight:n}=i;if(!t||!Gi.includes(s))continue;const o=e[t]||(e[t]={count:0,placed:0,weight:0,size:0});o.count++,o.weight+=n}return e}(t),{vBoxMaxWidth:s,hBoxMaxHeight:n}=e;let o,a,r;for(o=0,a=t.length;o<a;++o){r=t[o];const{fullSize:a}=r.box,l=i[r.stack],h=l&&r.stackWeight/l.weight;r.horizontal?(r.width=h?h*s:a&&e.availableWidth,r.height=n):(r.width=s,r.height=h?h*n:a&&e.availableHeight)}return i}function es(t,e,i,s){return Math.max(t[i],e[i])+Math.max(t[s],e[s])}function is(t,e){t.top=Math.max(t.top,e.top),t.left=Math.max(t.left,e.left),t.bottom=Math.max(t.bottom,e.bottom),t.right=Math.max(t.right,e.right)}function ss(t,e,i,s){const{pos:n,box:a}=i,r=t.maxPadding;if(!o(n)){i.size&&(t[n]-=i.size);const e=s[i.stack]||{size:0,count:1};e.size=Math.max(e.size,i.horizontal?a.height:a.width),i.size=e.size/e.count,t[n]+=i.size}a.getPadding&&is(r,a.getPadding());const l=Math.max(0,e.outerWidth-es(r,t,"left","right")),h=Math.max(0,e.outerHeight-es(r,t,"top","bottom")),c=l!==t.w,d=h!==t.h;return t.w=l,t.h=h,i.horizontal?{same:c,other:d}:{same:d,other:c}}function ns(t,e){const i=e.maxPadding;function s(t){const s={left:0,top:0,right:0,bottom:0};return t.forEach((t=>{s[t]=Math.max(e[t],i[t])})),s}return s(t?["left","right"]:["top","bottom"])}function os(t,e,i,s){const n=[];let o,a,r,l,h,c;for(o=0,a=t.length,h=0;o<a;++o){r=t[o],l=r.box,l.update(r.width||e.w,r.height||e.h,ns(r.horizontal,e));const{same:a,other:d}=ss(e,i,r,s);h|=a&&n.length,c=c||d,l.fullSize||n.push(r)}return h&&os(n,e,i,s)||c}function as(t,e,i,s,n){t.top=i,t.left=e,t.right=e+s,t.bottom=i+n,t.width=s,t.height=n}function rs(t,e,i,s){const n=i.padding;let{x:o,y:a}=e;for(const r of t){const t=r.box,l=s[r.stack]||{count:1,placed:0,weight:1},h=r.stackWeight/l.weight||1;if(r.horizontal){const s=e.w*h,o=l.size||t.height;k(l.start)&&(a=l.start),t.fullSize?as(t,n.left,a,i.outerWidth-n.right-n.left,o):as(t,e.left+l.placed,a,s,o),l.start=a,l.placed+=s,a=t.bottom}else{const s=e.h*h,a=l.size||t.width;k(l.start)&&(o=l.start),t.fullSize?as(t,o,n.top,a,i.outerHeight-n.bottom-n.top):as(t,o,e.top+l.placed,a,s),l.start=o,l.placed+=s,o=t.right}}e.x=o,e.y=a}var ls={addBox(t,e){t.boxes||(t.boxes=[]),e.fullSize=e.fullSize||!1,e.position=e.position||"top",e.weight=e.weight||0,e._layers=e._layers||function(){return[{z:0,draw(t){e.draw(t)}}]},t.boxes.push(e)},removeBox(t,e){const i=t.boxes?t.boxes.indexOf(e):-1;-1!==i&&t.boxes.splice(i,1)},configure(t,e,i){e.fullSize=i.fullSize,e.position=i.position,e.weight=i.weight},update(t,e,i,s){if(!t)return;const n=ki(t.options.layout.padding),o=Math.max(e-n.width,0),a=Math.max(i-n.height,0),r=function(t){const e=function(t){const e=[];let i,s,n,o,a,r;for(i=0,s=(t||[]).length;i<s;++i)n=t[i],({position:o,options:{stack:a,stackWeight:r=1}}=n),e.push({index:i,box:n,pos:o,horizontal:n.isHorizontal(),weight:n.weight,stack:a&&o+a,stackWeight:r});return e}(t),i=Qi(e.filter((t=>t.box.fullSize)),!0),s=Qi(Ji(e,"left"),!0),n=Qi(Ji(e,"right")),o=Qi(Ji(e,"top"),!0),a=Qi(Ji(e,"bottom")),r=Zi(e,"x"),l=Zi(e,"y");return{fullSize:i,leftAndTop:s.concat(o),rightAndBottom:n.concat(l).concat(a).concat(r),chartArea:Ji(e,"chartArea"),vertical:s.concat(n).concat(l),horizontal:o.concat(a).concat(r)}}(t.boxes),l=r.vertical,h=r.horizontal;u(t.boxes,(t=>{"function"==typeof t.beforeLayout&&t.beforeLayout()}));const c=l.reduce(((t,e)=>e.box.options&&!1===e.box.options.display?t:t+1),0)||1,d=Object.freeze({outerWidth:e,outerHeight:i,padding:n,availableWidth:o,availableHeight:a,vBoxMaxWidth:o/2/c,hBoxMaxHeight:a/2}),f=Object.assign({},n);is(f,ki(s));const g=Object.assign({maxPadding:f,w:o,h:a,x:n.left,y:n.top},n),p=ts(l.concat(h),d);os(r.fullSize,g,d,p),os(l,g,d,p),os(h,g,d,p)&&os(l,g,d,p),function(t){const e=t.maxPadding;function i(i){const s=Math.max(e[i]-t[i],0);return t[i]+=s,s}t.y+=i("top"),t.x+=i("left"),i("right"),i("bottom")}(g),rs(r.leftAndTop,g,d,p),g.x+=g.w,g.y+=g.h,rs(r.rightAndBottom,g,d,p),t.chartArea={left:g.left,top:g.top,right:g.left+g.w,bottom:g.top+g.h,height:g.h,width:g.w},u(r.chartArea,(e=>{const i=e.box;Object.assign(i,t.chartArea),i.update(g.w,g.h,{left:0,top:0,right:0,bottom:0})}))}};class hs{acquireContext(t,e){}releaseContext(t){return!1}addEventListener(t,e,i){}removeEventListener(t,e,i){}getDevicePixelRatio(){return 1}getMaximumSize(t,e,i,s){return e=Math.max(0,e||t.width),i=i||t.height,{width:e,height:Math.max(0,s?Math.floor(e/s):i)}}isAttached(t){return!0}updateConfig(t){}}class cs extends hs{acquireContext(t){return t&&t.getContext&&t.getContext("2d")||null}updateConfig(t){t.options.animation=!1}}const ds="$chartjs",us={touchstart:"mousedown",touchmove:"mousemove",touchend:"mouseup",pointerenter:"mouseenter",pointerdown:"mousedown",pointermove:"mousemove",pointerup:"mouseup",pointerleave:"mouseout",pointerout:"mouseout"},fs=t=>null===t||""===t;const gs=!!Se&&{passive:!0};function ps(t,e,i){t&&t.canvas&&t.canvas.removeEventListener(e,i,gs)}function ms(t,e){for(const i of t)if(i===e||i.contains(e))return!0}function xs(t,e,i){const s=t.canvas,n=new MutationObserver((t=>{let e=!1;for(const i of t)e=e||ms(i.addedNodes,s),e=e&&!ms(i.removedNodes,s);e&&i()}));return n.observe(document,{childList:!0,subtree:!0}),n}function bs(t,e,i){const s=t.canvas,n=new MutationObserver((t=>{let e=!1;for(const i of t)e=e||ms(i.removedNodes,s),e=e&&!ms(i.addedNodes,s);e&&i()}));return n.observe(document,{childList:!0,subtree:!0}),n}const _s=new Map;let ys=0;function vs(){const t=window.devicePixelRatio;t!==ys&&(ys=t,_s.forEach(((e,i)=>{i.currentDevicePixelRatio!==t&&e()})))}function Ms(t,e,i){const s=t.canvas,n=s&&ge(s);if(!n)return;const o=ct(((t,e)=>{const s=n.clientWidth;i(t,e),s<n.clientWidth&&i()}),window),a=new ResizeObserver((t=>{const e=t[0],i=e.contentRect.width,s=e.contentRect.height;0===i&&0===s||o(i,s)}));return a.observe(n),function(t,e){_s.size||window.addEventListener("resize",vs),_s.set(t,e)}(t,o),a}function ws(t,e,i){i&&i.disconnect(),"resize"===e&&function(t){_s.delete(t),_s.size||window.removeEventListener("resize",vs)}(t)}function ks(t,e,i){const s=t.canvas,n=ct((e=>{null!==t.ctx&&i(function(t,e){const i=us[t.type]||t.type,{x:s,y:n}=ve(t,e);return{type:i,chart:e,native:t,x:void 0!==s?s:null,y:void 0!==n?n:null}}(e,t))}),t);return function(t,e,i){t&&t.addEventListener(e,i,gs)}(s,e,n),n}class Ss extends hs{acquireContext(t,e){const i=t&&t.getContext&&t.getContext("2d");return i&&i.canvas===t?(function(t,e){const i=t.style,s=t.getAttribute("height"),n=t.getAttribute("width");if(t[ds]={initial:{height:s,width:n,style:{display:i.display,height:i.height,width:i.width}}},i.display=i.display||"block",i.boxSizing=i.boxSizing||"border-box",fs(n)){const e=Pe(t,"width");void 0!==e&&(t.width=e)}if(fs(s))if(""===t.style.height)t.height=t.width/(e||2);else{const e=Pe(t,"height");void 0!==e&&(t.height=e)}}(t,e),i):null}releaseContext(t){const e=t.canvas;if(!e[ds])return!1;const i=e[ds].initial;["height","width"].forEach((t=>{const n=i[t];s(n)?e.removeAttribute(t):e.setAttribute(t,n)}));const n=i.style||{};return Object.keys(n).forEach((t=>{e.style[t]=n[t]})),e.width=e.width,delete e[ds],!0}addEventListener(t,e,i){this.removeEventListener(t,e);const s=t.$proxies||(t.$proxies={}),n={attach:xs,detach:bs,resize:Ms}[e]||ks;s[e]=n(t,e,i)}removeEventListener(t,e){const i=t.$proxies||(t.$proxies={}),s=i[e];if(!s)return;({attach:ws,detach:ws,resize:ws}[e]||ps)(t,e,s),i[e]=void 0}getDevicePixelRatio(){return window.devicePixelRatio}getMaximumSize(t,e,i,s){return we(t,e,i,s)}isAttached(t){const e=t&&ge(t);return!(!e||!e.isConnected)}}function Ps(t){return!fe()||"undefined"!=typeof OffscreenCanvas&&t instanceof OffscreenCanvas?cs:Ss}var Ds=Object.freeze({__proto__:null,BasePlatform:hs,BasicPlatform:cs,DomPlatform:Ss,_detectPlatform:Ps});const Cs="transparent",Os={boolean:(t,e,i)=>i>.5?e:t,color(t,e,i){const s=Qt(t||Cs),n=s.valid&&Qt(e||Cs);return n&&n.valid?n.mix(s,i).hexString():e},number:(t,e,i)=>t+(e-t)*i};class As{constructor(t,e,i,s){const n=e[i];s=Pi([t.to,s,n,t.from]);const o=Pi([t.from,n,s]);this._active=!0,this._fn=t.fn||Os[t.type||typeof o],this._easing=fi[t.easing]||fi.linear,this._start=Math.floor(Date.now()+(t.delay||0)),this._duration=this._total=Math.floor(t.duration),this._loop=!!t.loop,this._target=e,this._prop=i,this._from=o,this._to=s,this._promises=void 0}active(){return this._active}update(t,e,i){if(this._active){this._notify(!1);const s=this._target[this._prop],n=i-this._start,o=this._duration-n;this._start=i,this._duration=Math.floor(Math.max(o,t.duration)),this._total+=n,this._loop=!!t.loop,this._to=Pi([t.to,e,s,t.from]),this._from=Pi([t.from,s,e])}}cancel(){this._active&&(this.tick(Date.now()),this._active=!1,this._notify(!1))}tick(t){const e=t-this._start,i=this._duration,s=this._prop,n=this._from,o=this._loop,a=this._to;let r;if(this._active=n!==a&&(o||e<i),!this._active)return this._target[s]=a,void this._notify(!0);e<0?this._target[s]=n:(r=e/i%2,r=o&&r>1?2-r:r,r=this._easing(Math.min(1,Math.max(0,r))),this._target[s]=this._fn(n,a,r))}wait(){const t=this._promises||(this._promises=[]);return new Promise(((e,i)=>{t.push({res:e,rej:i})}))}_notify(t){const e=t?"res":"rej",i=this._promises||[];for(let t=0;t<i.length;t++)i[t][e]()}}class Ts{constructor(t,e){this._chart=t,this._properties=new Map,this.configure(e)}configure(t){if(!o(t))return;const e=Object.keys(ue.animation),i=this._properties;Object.getOwnPropertyNames(t).forEach((s=>{const a=t[s];if(!o(a))return;const r={};for(const t of e)r[t]=a[t];(n(a.properties)&&a.properties||[s]).forEach((t=>{t!==s&&i.has(t)||i.set(t,r)}))}))}_animateOptions(t,e){const i=e.options,s=function(t,e){if(!e)return;let i=t.options;if(!i)return void(t.options=e);i.$shared&&(t.options=i=Object.assign({},i,{$shared:!1,$animations:{}}));return i}(t,i);if(!s)return[];const n=this._createAnimations(s,i);return i.$shared&&function(t,e){const i=[],s=Object.keys(e);for(let e=0;e<s.length;e++){const n=t[s[e]];n&&n.active()&&i.push(n.wait())}return Promise.all(i)}(t.options.$animations,i).then((()=>{t.options=i}),(()=>{})),n}_createAnimations(t,e){const i=this._properties,s=[],n=t.$animations||(t.$animations={}),o=Object.keys(e),a=Date.now();let r;for(r=o.length-1;r>=0;--r){const l=o[r];if("$"===l.charAt(0))continue;if("options"===l){s.push(...this._animateOptions(t,e));continue}const h=e[l];let c=n[l];const d=i.get(l);if(c){if(d&&c.active()){c.update(d,h,a);continue}c.cancel()}d&&d.duration?(n[l]=c=new As(d,t,l,h),s.push(c)):t[l]=h}return s}update(t,e){if(0===this._properties.size)return void Object.assign(t,e);const i=this._createAnimations(t,e);return i.length?(bt.add(this._chart,i),!0):void 0}}function Ls(t,e){const i=t&&t.options||{},s=i.reverse,n=void 0===i.min?e:0,o=void 0===i.max?e:0;return{start:s?o:n,end:s?n:o}}function Es(t,e){const i=[],s=t._getSortedDatasetMetas(e);let n,o;for(n=0,o=s.length;n<o;++n)i.push(s[n].index);return i}function Rs(t,e,i,s={}){const n=t.keys,o="single"===s.mode;let r,l,h,c;if(null===e)return;let d=!1;for(r=0,l=n.length;r<l;++r){if(h=+n[r],h===i){if(d=!0,s.all)continue;break}c=t.values[h],a(c)&&(o||0===e||F(e)===F(c))&&(e+=c)}return d||s.all?e:0}function Is(t,e){const i=t&&t.options.stacked;return i||void 0===i&&void 0!==e.stack}function zs(t,e,i){const s=t[e]||(t[e]={});return s[i]||(s[i]={})}function Fs(t,e,i,s){for(const n of e.getMatchingVisibleMetas(s).reverse()){const e=t[n.index];if(i&&e>0||!i&&e<0)return n.index}return null}function Vs(t,e){const{chart:i,_cachedMeta:s}=t,n=i._stacks||(i._stacks={}),{iScale:o,vScale:a,index:r}=s,l=o.axis,h=a.axis,c=function(t,e,i){return`${t.id}.${e.id}.${i.stack||i.type}`}(o,a,s),d=e.length;let u;for(let t=0;t<d;++t){const i=e[t],{[l]:o,[h]:d}=i;u=(i._stacks||(i._stacks={}))[h]=zs(n,c,o),u[r]=d,u._top=Fs(u,a,!0,s.type),u._bottom=Fs(u,a,!1,s.type);(u._visualValues||(u._visualValues={}))[r]=d}}function Bs(t,e){const i=t.scales;return Object.keys(i).filter((t=>i[t].axis===e)).shift()}function Ws(t,e){const i=t.controller.index,s=t.vScale&&t.vScale.axis;if(s){e=e||t._parsed;for(const t of e){const e=t._stacks;if(!e||void 0===e[s]||void 0===e[s][i])return;delete e[s][i],void 0!==e[s]._visualValues&&void 0!==e[s]._visualValues[i]&&delete e[s]._visualValues[i]}}}const Ns=t=>"reset"===t||"none"===t,Hs=(t,e)=>e?t:Object.assign({},t);class js{static defaults={};static datasetElementType=null;static dataElementType=null;constructor(t,e){this.chart=t,this._ctx=t.ctx,this.index=e,this._cachedDataOpts={},this._cachedMeta=this.getMeta(),this._type=this._cachedMeta.type,this.options=void 0,this._parsing=!1,this._data=void 0,this._objectData=void 0,this._sharedOptions=void 0,this._drawStart=void 0,this._drawCount=void 0,this.enableOptionSharing=!1,this.supportsDecimation=!1,this.$context=void 0,this._syncList=[],this.datasetElementType=new.target.datasetElementType,this.dataElementType=new.target.dataElementType,this.initialize()}initialize(){const t=this._cachedMeta;this.configure(),this.linkScales(),t._stacked=Is(t.vScale,t),this.addElements(),this.options.fill&&!this.chart.isPluginEnabled("filler")&&console.warn("Tried to use the 'fill' option without the 'Filler' plugin enabled. Please import and register the 'Filler' plugin and make sure it is not disabled in the options")}updateIndex(t){this.index!==t&&Ws(this._cachedMeta),this.index=t}linkScales(){const t=this.chart,e=this._cachedMeta,i=this.getDataset(),s=(t,e,i,s)=>"x"===t?e:"r"===t?s:i,n=e.xAxisID=l(i.xAxisID,Bs(t,"x")),o=e.yAxisID=l(i.yAxisID,Bs(t,"y")),a=e.rAxisID=l(i.rAxisID,Bs(t,"r")),r=e.indexAxis,h=e.iAxisID=s(r,n,o,a),c=e.vAxisID=s(r,o,n,a);e.xScale=this.getScaleForId(n),e.yScale=this.getScaleForId(o),e.rScale=this.getScaleForId(a),e.iScale=this.getScaleForId(h),e.vScale=this.getScaleForId(c)}getDataset(){return this.chart.data.datasets[this.index]}getMeta(){return this.chart.getDatasetMeta(this.index)}getScaleForId(t){return this.chart.scales[t]}_getOtherScale(t){const e=this._cachedMeta;return t===e.iScale?e.vScale:e.iScale}reset(){this._update("reset")}_destroy(){const t=this._cachedMeta;this._data&&rt(this._data,this),t._stacked&&Ws(t)}_dataCheck(){const t=this.getDataset(),e=t.data||(t.data=[]),i=this._data;if(o(e)){const t=this._cachedMeta;this._data=function(t,e){const{iScale:i,vScale:s}=e,n="x"===i.axis?"x":"y",o="x"===s.axis?"x":"y",a=Object.keys(t),r=new Array(a.length);let l,h,c;for(l=0,h=a.length;l<h;++l)c=a[l],r[l]={[n]:c,[o]:t[c]};return r}(e,t)}else if(i!==e){if(i){rt(i,this);const t=this._cachedMeta;Ws(t),t._parsed=[]}e&&Object.isExtensible(e)&&at(e,this),this._syncList=[],this._data=e}}addElements(){const t=this._cachedMeta;this._dataCheck(),this.datasetElementType&&(t.dataset=new this.datasetElementType)}buildOrUpdateElements(t){const e=this._cachedMeta,i=this.getDataset();let s=!1;this._dataCheck();const n=e._stacked;e._stacked=Is(e.vScale,e),e.stack!==i.stack&&(s=!0,Ws(e),e.stack=i.stack),this._resyncElements(t),(s||n!==e._stacked)&&(Vs(this,e._parsed),e._stacked=Is(e.vScale,e))}configure(){const t=this.chart.config,e=t.datasetScopeKeys(this._type),i=t.getOptionScopes(this.getDataset(),e,!0);this.options=t.createResolver(i,this.getContext()),this._parsing=this.options.parsing,this._cachedDataOpts={}}parse(t,e){const{_cachedMeta:i,_data:s}=this,{iScale:a,_stacked:r}=i,l=a.axis;let h,c,d,u=0===t&&e===s.length||i._sorted,f=t>0&&i._parsed[t-1];if(!1===this._parsing)i._parsed=s,i._sorted=!0,d=s;else{d=n(s[t])?this.parseArrayData(i,s,t,e):o(s[t])?this.parseObjectData(i,s,t,e):this.parsePrimitiveData(i,s,t,e);const a=()=>null===c[l]||f&&c[l]<f[l];for(h=0;h<e;++h)i._parsed[h+t]=c=d[h],u&&(a()&&(u=!1),f=c);i._sorted=u}r&&Vs(this,d)}parsePrimitiveData(t,e,i,s){const{iScale:n,vScale:o}=t,a=n.axis,r=o.axis,l=n.getLabels(),h=n===o,c=new Array(s);let d,u,f;for(d=0,u=s;d<u;++d)f=d+i,c[d]={[a]:h||n.parse(l[f],f),[r]:o.parse(e[f],f)};return c}parseArrayData(t,e,i,s){const{xScale:n,yScale:o}=t,a=new Array(s);let r,l,h,c;for(r=0,l=s;r<l;++r)h=r+i,c=e[h],a[r]={x:n.parse(c[0],h),y:o.parse(c[1],h)};return a}parseObjectData(t,e,i,s){const{xScale:n,yScale:o}=t,{xAxisKey:a="x",yAxisKey:r="y"}=this._parsing,l=new Array(s);let h,c,d,u;for(h=0,c=s;h<c;++h)d=h+i,u=e[d],l[h]={x:n.parse(M(u,a),d),y:o.parse(M(u,r),d)};return l}getParsed(t){return this._cachedMeta._parsed[t]}getDataElement(t){return this._cachedMeta.data[t]}applyStack(t,e,i){const s=this.chart,n=this._cachedMeta,o=e[t.axis];return Rs({keys:Es(s,!0),values:e._stacks[t.axis]._visualValues},o,n.index,{mode:i})}updateRangeFromParsed(t,e,i,s){const n=i[e.axis];let o=null===n?NaN:n;const a=s&&i._stacks[e.axis];s&&a&&(s.values=a,o=Rs(s,n,this._cachedMeta.index)),t.min=Math.min(t.min,o),t.max=Math.max(t.max,o)}getMinMax(t,e){const i=this._cachedMeta,s=i._parsed,n=i._sorted&&t===i.iScale,o=s.length,r=this._getOtherScale(t),l=((t,e,i)=>t&&!e.hidden&&e._stacked&&{keys:Es(i,!0),values:null})(e,i,this.chart),h={min:Number.POSITIVE_INFINITY,max:Number.NEGATIVE_INFINITY},{min:c,max:d}=function(t){const{min:e,max:i,minDefined:s,maxDefined:n}=t.getUserBounds();return{min:s?e:Number.NEGATIVE_INFINITY,max:n?i:Number.POSITIVE_INFINITY}}(r);let u,f;function g(){f=s[u];const e=f[r.axis];return!a(f[t.axis])||c>e||d<e}for(u=0;u<o&&(g()||(this.updateRangeFromParsed(h,t,f,l),!n));++u);if(n)for(u=o-1;u>=0;--u)if(!g()){this.updateRangeFromParsed(h,t,f,l);break}return h}getAllParsedValues(t){const e=this._cachedMeta._parsed,i=[];let s,n,o;for(s=0,n=e.length;s<n;++s)o=e[s][t.axis],a(o)&&i.push(o);return i}getMaxOverflow(){return!1}getLabelAndValue(t){const e=this._cachedMeta,i=e.iScale,s=e.vScale,n=this.getParsed(t);return{label:i?""+i.getLabelForValue(n[i.axis]):"",value:s?""+s.getLabelForValue(n[s.axis]):""}}_update(t){const e=this._cachedMeta;this.update(t||"default"),e._clip=function(t){let e,i,s,n;return o(t)?(e=t.top,i=t.right,s=t.bottom,n=t.left):e=i=s=n=t,{top:e,right:i,bottom:s,left:n,disabled:!1===t}}(l(this.options.clip,function(t,e,i){if(!1===i)return!1;const s=Ls(t,i),n=Ls(e,i);return{top:n.end,right:s.end,bottom:n.start,left:s.start}}(e.xScale,e.yScale,this.getMaxOverflow())))}update(t){}draw(){const t=this._ctx,e=this.chart,i=this._cachedMeta,s=i.data||[],n=e.chartArea,o=[],a=this._drawStart||0,r=this._drawCount||s.length-a,l=this.options.drawActiveElementsOnTop;let h;for(i.dataset&&i.dataset.draw(t,n,a,r),h=a;h<a+r;++h){const e=s[h];e.hidden||(e.active&&l?o.push(e):e.draw(t,n))}for(h=0;h<o.length;++h)o[h].draw(t,n)}getStyle(t,e){const i=e?"active":"default";return void 0===t&&this._cachedMeta.dataset?this.resolveDatasetElementOptions(i):this.resolveDataElementOptions(t||0,i)}getContext(t,e,i){const s=this.getDataset();let n;if(t>=0&&t<this._cachedMeta.data.length){const e=this._cachedMeta.data[t];n=e.$context||(e.$context=function(t,e,i){return Ci(t,{active:!1,dataIndex:e,parsed:void 0,raw:void 0,element:i,index:e,mode:"default",type:"data"})}(this.getContext(),t,e)),n.parsed=this.getParsed(t),n.raw=s.data[t],n.index=n.dataIndex=t}else n=this.$context||(this.$context=function(t,e){return Ci(t,{active:!1,dataset:void 0,datasetIndex:e,index:e,mode:"default",type:"dataset"})}(this.chart.getContext(),this.index)),n.dataset=s,n.index=n.datasetIndex=this.index;return n.active=!!e,n.mode=i,n}resolveDatasetElementOptions(t){return this._resolveElementOptions(this.datasetElementType.id,t)}resolveDataElementOptions(t,e){return this._resolveElementOptions(this.dataElementType.id,e,t)}_resolveElementOptions(t,e="default",i){const s="active"===e,n=this._cachedDataOpts,o=t+"-"+e,a=n[o],r=this.enableOptionSharing&&k(i);if(a)return Hs(a,r);const l=this.chart.config,h=l.datasetElementScopeKeys(this._type,t),c=s?[`${t}Hover`,"hover",t,""]:[t,""],d=l.getOptionScopes(this.getDataset(),h),u=Object.keys(ue.elements[t]),f=l.resolveNamedOptions(d,u,(()=>this.getContext(i,s,e)),c);return f.$shared&&(f.$shared=r,n[o]=Object.freeze(Hs(f,r))),f}_resolveAnimations(t,e,i){const s=this.chart,n=this._cachedDataOpts,o=`animation-${e}`,a=n[o];if(a)return a;let r;if(!1!==s.options.animation){const s=this.chart.config,n=s.datasetAnimationScopeKeys(this._type,e),o=s.getOptionScopes(this.getDataset(),n);r=s.createResolver(o,this.getContext(t,i,e))}const l=new Ts(s,r&&r.animations);return r&&r._cacheable&&(n[o]=Object.freeze(l)),l}getSharedOptions(t){if(t.$shared)return this._sharedOptions||(this._sharedOptions=Object.assign({},t))}includeOptions(t,e){return!e||Ns(t)||this.chart._animationsDisabled}_getSharedOptions(t,e){const i=this.resolveDataElementOptions(t,e),s=this._sharedOptions,n=this.getSharedOptions(i),o=this.includeOptions(e,n)||n!==s;return this.updateSharedOptions(n,e,i),{sharedOptions:n,includeOptions:o}}updateElement(t,e,i,s){Ns(s)?Object.assign(t,i):this._resolveAnimations(e,s).update(t,i)}updateSharedOptions(t,e,i){t&&!Ns(e)&&this._resolveAnimations(void 0,e).update(t,i)}_setStyle(t,e,i,s){t.active=s;const n=this.getStyle(e,s);this._resolveAnimations(e,i,s).update(t,{options:!s&&this.getSharedOptions(n)||n})}removeHoverStyle(t,e,i){this._setStyle(t,i,"active",!1)}setHoverStyle(t,e,i){this._setStyle(t,i,"active",!0)}_removeDatasetHoverStyle(){const t=this._cachedMeta.dataset;t&&this._setStyle(t,void 0,"active",!1)}_setDatasetHoverStyle(){const t=this._cachedMeta.dataset;t&&this._setStyle(t,void 0,"active",!0)}_resyncElements(t){const e=this._data,i=this._cachedMeta.data;for(const[t,e,i]of this._syncList)this[t](e,i);this._syncList=[];const s=i.length,n=e.length,o=Math.min(n,s);o&&this.parse(0,o),n>s?this._insertElements(s,n-s,t):n<s&&this._removeElements(n,s-n)}_insertElements(t,e,i=!0){const s=this._cachedMeta,n=s.data,o=t+e;let a;const r=t=>{for(t.length+=e,a=t.length-1;a>=o;a--)t[a]=t[a-e]};for(r(n),a=t;a<o;++a)n[a]=new this.dataElementType;this._parsing&&r(s._parsed),this.parse(t,e),i&&this.updateElements(n,t,e,"reset")}updateElements(t,e,i,s){}_removeElements(t,e){const i=this._cachedMeta;if(this._parsing){const s=i._parsed.splice(t,e);i._stacked&&Ws(i,s)}i.data.splice(t,e)}_sync(t){if(this._parsing)this._syncList.push(t);else{const[e,i,s]=t;this[e](i,s)}this.chart._dataChanges.push([this.index,...t])}_onDataPush(){const t=arguments.length;this._sync(["_insertElements",this.getDataset().data.length-t,t])}_onDataPop(){this._sync(["_removeElements",this._cachedMeta.data.length-1,1])}_onDataShift(){this._sync(["_removeElements",0,1])}_onDataSplice(t,e){e&&this._sync(["_removeElements",t,e]);const i=arguments.length-2;i&&this._sync(["_insertElements",t,i])}_onDataUnshift(){this._sync(["_insertElements",0,arguments.length])}}class $s{static defaults={};static defaultRoutes=void 0;x;y;active=!1;options;$animations;tooltipPosition(t){const{x:e,y:i}=this.getProps(["x","y"],t);return{x:e,y:i}}hasValue(){return N(this.x)&&N(this.y)}getProps(t,e){const i=this.$animations;if(!e||!i)return this;const s={};return t.forEach((t=>{s[t]=i[t]&&i[t].active()?i[t]._to:this[t]})),s}}function Ys(t,e){const i=t.options.ticks,n=function(t){const e=t.options.offset,i=t._tickSize(),s=t._length/i+(e?0:1),n=t._maxLength/i;return Math.floor(Math.min(s,n))}(t),o=Math.min(i.maxTicksLimit||n,n),a=i.major.enabled?function(t){const e=[];let i,s;for(i=0,s=t.length;i<s;i++)t[i].major&&e.push(i);return e}(e):[],r=a.length,l=a[0],h=a[r-1],c=[];if(r>o)return function(t,e,i,s){let n,o=0,a=i[0];for(s=Math.ceil(s),n=0;n<t.length;n++)n===a&&(e.push(t[n]),o++,a=i[o*s])}(e,c,a,r/o),c;const d=function(t,e,i){const s=function(t){const e=t.length;let i,s;if(e<2)return!1;for(s=t[0],i=1;i<e;++i)if(t[i]-t[i-1]!==s)return!1;return s}(t),n=e.length/i;if(!s)return Math.max(n,1);const o=W(s);for(let t=0,e=o.length-1;t<e;t++){const e=o[t];if(e>n)return e}return Math.max(n,1)}(a,e,o);if(r>0){let t,i;const n=r>1?Math.round((h-l)/(r-1)):null;for(Us(e,c,d,s(n)?0:l-n,l),t=0,i=r-1;t<i;t++)Us(e,c,d,a[t],a[t+1]);return Us(e,c,d,h,s(n)?e.length:h+n),c}return Us(e,c,d),c}function Us(t,e,i,s,n){const o=l(s,0),a=Math.min(l(n,t.length),t.length);let r,h,c,d=0;for(i=Math.ceil(i),n&&(r=n-s,i=r/Math.floor(r/i)),c=o;c<0;)d++,c=Math.round(o+d*i);for(h=Math.max(o,0);h<a;h++)h===c&&(e.push(t[h]),d++,c=Math.round(o+d*i))}const Xs=(t,e,i)=>"top"===e||"left"===e?t[e]+i:t[e]-i,qs=(t,e)=>Math.min(e||t,t);function Ks(t,e){const i=[],s=t.length/e,n=t.length;let o=0;for(;o<n;o+=s)i.push(t[Math.floor(o)]);return i}function Gs(t,e,i){const s=t.ticks.length,n=Math.min(e,s-1),o=t._startPixel,a=t._endPixel,r=1e-6;let l,h=t.getPixelForTick(n);if(!(i&&(l=1===s?Math.max(h-o,a-h):0===e?(t.getPixelForTick(1)-h)/2:(h-t.getPixelForTick(n-1))/2,h+=n<e?l:-l,h<o-r||h>a+r)))return h}function Js(t){return t.drawTicks?t.tickLength:0}function Zs(t,e){if(!t.display)return 0;const i=Si(t.font,e),s=ki(t.padding);return(n(t.text)?t.text.length:1)*i.lineHeight+s.height}function Qs(t,e,i){let s=ut(t);return(i&&"right"!==e||!i&&"right"===e)&&(s=(t=>"left"===t?"right":"right"===t?"left":t)(s)),s}class tn extends $s{constructor(t){super(),this.id=t.id,this.type=t.type,this.options=void 0,this.ctx=t.ctx,this.chart=t.chart,this.top=void 0,this.bottom=void 0,this.left=void 0,this.right=void 0,this.width=void 0,this.height=void 0,this._margins={left:0,right:0,top:0,bottom:0},this.maxWidth=void 0,this.maxHeight=void 0,this.paddingTop=void 0,this.paddingBottom=void 0,this.paddingLeft=void 0,this.paddingRight=void 0,this.axis=void 0,this.labelRotation=void 0,this.min=void 0,this.max=void 0,this._range=void 0,this.ticks=[],this._gridLineItems=null,this._labelItems=null,this._labelSizes=null,this._length=0,this._maxLength=0,this._longestTextCache={},this._startPixel=void 0,this._endPixel=void 0,this._reversePixels=!1,this._userMax=void 0,this._userMin=void 0,this._suggestedMax=void 0,this._suggestedMin=void 0,this._ticksLength=0,this._borderValue=0,this._cache={},this._dataLimitsCached=!1,this.$context=void 0}init(t){this.options=t.setContext(this.getContext()),this.axis=t.axis,this._userMin=this.parse(t.min),this._userMax=this.parse(t.max),this._suggestedMin=this.parse(t.suggestedMin),this._suggestedMax=this.parse(t.suggestedMax)}parse(t,e){return t}getUserBounds(){let{_userMin:t,_userMax:e,_suggestedMin:i,_suggestedMax:s}=this;return t=r(t,Number.POSITIVE_INFINITY),e=r(e,Number.NEGATIVE_INFINITY),i=r(i,Number.POSITIVE_INFINITY),s=r(s,Number.NEGATIVE_INFINITY),{min:r(t,i),max:r(e,s),minDefined:a(t),maxDefined:a(e)}}getMinMax(t){let e,{min:i,max:s,minDefined:n,maxDefined:o}=this.getUserBounds();if(n&&o)return{min:i,max:s};const a=this.getMatchingVisibleMetas();for(let r=0,l=a.length;r<l;++r)e=a[r].controller.getMinMax(this,t),n||(i=Math.min(i,e.min)),o||(s=Math.max(s,e.max));return i=o&&i>s?s:i,s=n&&i>s?i:s,{min:r(i,r(s,i)),max:r(s,r(i,s))}}getPadding(){return{left:this.paddingLeft||0,top:this.paddingTop||0,right:this.paddingRight||0,bottom:this.paddingBottom||0}}getTicks(){return this.ticks}getLabels(){const t=this.chart.data;return this.options.labels||(this.isHorizontal()?t.xLabels:t.yLabels)||t.labels||[]}getLabelItems(t=this.chart.chartArea){return this._labelItems||(this._labelItems=this._computeLabelItems(t))}beforeLayout(){this._cache={},this._dataLimitsCached=!1}beforeUpdate(){d(this.options.beforeUpdate,[this])}update(t,e,i){const{beginAtZero:s,grace:n,ticks:o}=this.options,a=o.sampleSize;this.beforeUpdate(),this.maxWidth=t,this.maxHeight=e,this._margins=i=Object.assign({left:0,right:0,top:0,bottom:0},i),this.ticks=null,this._labelSizes=null,this._gridLineItems=null,this._labelItems=null,this.beforeSetDimensions(),this.setDimensions(),this.afterSetDimensions(),this._maxLength=this.isHorizontal()?this.width+i.left+i.right:this.height+i.top+i.bottom,this._dataLimitsCached||(this.beforeDataLimits(),this.determineDataLimits(),this.afterDataLimits(),this._range=Di(this,n,s),this._dataLimitsCached=!0),this.beforeBuildTicks(),this.ticks=this.buildTicks()||[],this.afterBuildTicks();const r=a<this.ticks.length;this._convertTicksToLabels(r?Ks(this.ticks,a):this.ticks),this.configure(),this.beforeCalculateLabelRotation(),this.calculateLabelRotation(),this.afterCalculateLabelRotation(),o.display&&(o.autoSkip||"auto"===o.source)&&(this.ticks=Ys(this,this.ticks),this._labelSizes=null,this.afterAutoSkip()),r&&this._convertTicksToLabels(this.ticks),this.beforeFit(),this.fit(),this.afterFit(),this.afterUpdate()}configure(){let t,e,i=this.options.reverse;this.isHorizontal()?(t=this.left,e=this.right):(t=this.top,e=this.bottom,i=!i),this._startPixel=t,this._endPixel=e,this._reversePixels=i,this._length=e-t,this._alignToPixels=this.options.alignToPixels}afterUpdate(){d(this.options.afterUpdate,[this])}beforeSetDimensions(){d(this.options.beforeSetDimensions,[this])}setDimensions(){this.isHorizontal()?(this.width=this.maxWidth,this.left=0,this.right=this.width):(this.height=this.maxHeight,this.top=0,this.bottom=this.height),this.paddingLeft=0,this.paddingTop=0,this.paddingRight=0,this.paddingBottom=0}afterSetDimensions(){d(this.options.afterSetDimensions,[this])}_callHooks(t){this.chart.notifyPlugins(t,this.getContext()),d(this.options[t],[this])}beforeDataLimits(){this._callHooks("beforeDataLimits")}determineDataLimits(){}afterDataLimits(){this._callHooks("afterDataLimits")}beforeBuildTicks(){this._callHooks("beforeBuildTicks")}buildTicks(){return[]}afterBuildTicks(){this._callHooks("afterBuildTicks")}beforeTickToLabelConversion(){d(this.options.beforeTickToLabelConversion,[this])}generateTickLabels(t){const e=this.options.ticks;let i,s,n;for(i=0,s=t.length;i<s;i++)n=t[i],n.label=d(e.callback,[n.value,i,t],this)}afterTickToLabelConversion(){d(this.options.afterTickToLabelConversion,[this])}beforeCalculateLabelRotation(){d(this.options.beforeCalculateLabelRotation,[this])}calculateLabelRotation(){const t=this.options,e=t.ticks,i=qs(this.ticks.length,t.ticks.maxTicksLimit),s=e.minRotation||0,n=e.maxRotation;let o,a,r,l=s;if(!this._isVisible()||!e.display||s>=n||i<=1||!this.isHorizontal())return void(this.labelRotation=s);const h=this._getLabelSizes(),c=h.widest.width,d=h.highest.height,u=Z(this.chart.width-c,0,this.maxWidth);o=t.offset?this.maxWidth/i:u/(i-1),c+6>o&&(o=u/(i-(t.offset?.5:1)),a=this.maxHeight-Js(t.grid)-e.padding-Zs(t.title,this.chart.options.font),r=Math.sqrt(c*c+d*d),l=Y(Math.min(Math.asin(Z((h.highest.height+6)/o,-1,1)),Math.asin(Z(a/r,-1,1))-Math.asin(Z(d/r,-1,1)))),l=Math.max(s,Math.min(n,l))),this.labelRotation=l}afterCalculateLabelRotation(){d(this.options.afterCalculateLabelRotation,[this])}afterAutoSkip(){}beforeFit(){d(this.options.beforeFit,[this])}fit(){const t={width:0,height:0},{chart:e,options:{ticks:i,title:s,grid:n}}=this,o=this._isVisible(),a=this.isHorizontal();if(o){const o=Zs(s,e.options.font);if(a?(t.width=this.maxWidth,t.height=Js(n)+o):(t.height=this.maxHeight,t.width=Js(n)+o),i.display&&this.ticks.length){const{first:e,last:s,widest:n,highest:o}=this._getLabelSizes(),r=2*i.padding,l=$(this.labelRotation),h=Math.cos(l),c=Math.sin(l);if(a){const e=i.mirror?0:c*n.width+h*o.height;t.height=Math.min(this.maxHeight,t.height+e+r)}else{const e=i.mirror?0:h*n.width+c*o.height;t.width=Math.min(this.maxWidth,t.width+e+r)}this._calculatePadding(e,s,c,h)}}this._handleMargins(),a?(this.width=this._length=e.width-this._margins.left-this._margins.right,this.height=t.height):(this.width=t.width,this.height=this._length=e.height-this._margins.top-this._margins.bottom)}_calculatePadding(t,e,i,s){const{ticks:{align:n,padding:o},position:a}=this.options,r=0!==this.labelRotation,l="top"!==a&&"x"===this.axis;if(this.isHorizontal()){const a=this.getPixelForTick(0)-this.left,h=this.right-this.getPixelForTick(this.ticks.length-1);let c=0,d=0;r?l?(c=s*t.width,d=i*e.height):(c=i*t.height,d=s*e.width):"start"===n?d=e.width:"end"===n?c=t.width:"inner"!==n&&(c=t.width/2,d=e.width/2),this.paddingLeft=Math.max((c-a+o)*this.width/(this.width-a),0),this.paddingRight=Math.max((d-h+o)*this.width/(this.width-h),0)}else{let i=e.height/2,s=t.height/2;"start"===n?(i=0,s=t.height):"end"===n&&(i=e.height,s=0),this.paddingTop=i+o,this.paddingBottom=s+o}}_handleMargins(){this._margins&&(this._margins.left=Math.max(this.paddingLeft,this._margins.left),this._margins.top=Math.max(this.paddingTop,this._margins.top),this._margins.right=Math.max(this.paddingRight,this._margins.right),this._margins.bottom=Math.max(this.paddingBottom,this._margins.bottom))}afterFit(){d(this.options.afterFit,[this])}isHorizontal(){const{axis:t,position:e}=this.options;return"top"===e||"bottom"===e||"x"===t}isFullSize(){return this.options.fullSize}_convertTicksToLabels(t){let e,i;for(this.beforeTickToLabelConversion(),this.generateTickLabels(t),e=0,i=t.length;e<i;e++)s(t[e].label)&&(t.splice(e,1),i--,e--);this.afterTickToLabelConversion()}_getLabelSizes(){let t=this._labelSizes;if(!t){const e=this.options.ticks.sampleSize;let i=this.ticks;e<i.length&&(i=Ks(i,e)),this._labelSizes=t=this._computeLabelSizes(i,i.length,this.options.ticks.maxTicksLimit)}return t}_computeLabelSizes(t,e,i){const{ctx:o,_longestTextCache:a}=this,r=[],l=[],h=Math.floor(e/qs(e,i));let c,d,f,g,p,m,x,b,_,y,v,M=0,w=0;for(c=0;c<e;c+=h){if(g=t[c].label,p=this._resolveTickFontOptions(c),o.font=m=p.string,x=a[m]=a[m]||{data:{},gc:[]},b=p.lineHeight,_=y=0,s(g)||n(g)){if(n(g))for(d=0,f=g.length;d<f;++d)v=g[d],s(v)||n(v)||(_=Ce(o,x.data,x.gc,_,v),y+=b)}else _=Ce(o,x.data,x.gc,_,g),y=b;r.push(_),l.push(y),M=Math.max(_,M),w=Math.max(y,w)}!function(t,e){u(t,(t=>{const i=t.gc,s=i.length/2;let n;if(s>e){for(n=0;n<s;++n)delete t.data[i[n]];i.splice(0,s)}}))}(a,e);const k=r.indexOf(M),S=l.indexOf(w),P=t=>({width:r[t]||0,height:l[t]||0});return{first:P(0),last:P(e-1),widest:P(k),highest:P(S),widths:r,heights:l}}getLabelForValue(t){return t}getPixelForValue(t,e){return NaN}getValueForPixel(t){}getPixelForTick(t){const e=this.ticks;return t<0||t>e.length-1?null:this.getPixelForValue(e[t].value)}getPixelForDecimal(t){this._reversePixels&&(t=1-t);const e=this._startPixel+t*this._length;return Q(this._alignToPixels?Ae(this.chart,e,0):e)}getDecimalForPixel(t){const e=(t-this._startPixel)/this._length;return this._reversePixels?1-e:e}getBasePixel(){return this.getPixelForValue(this.getBaseValue())}getBaseValue(){const{min:t,max:e}=this;return t<0&&e<0?e:t>0&&e>0?t:0}getContext(t){const e=this.ticks||[];if(t>=0&&t<e.length){const i=e[t];return i.$context||(i.$context=function(t,e,i){return Ci(t,{tick:i,index:e,type:"tick"})}(this.getContext(),t,i))}return this.$context||(this.$context=Ci(this.chart.getContext(),{scale:this,type:"scale"}))}_tickSize(){const t=this.options.ticks,e=$(this.labelRotation),i=Math.abs(Math.cos(e)),s=Math.abs(Math.sin(e)),n=this._getLabelSizes(),o=t.autoSkipPadding||0,a=n?n.widest.width+o:0,r=n?n.highest.height+o:0;return this.isHorizontal()?r*i>a*s?a/i:r/s:r*s<a*i?r/i:a/s}_isVisible(){const t=this.options.display;return"auto"!==t?!!t:this.getMatchingVisibleMetas().length>0}_computeGridLineItems(t){const e=this.axis,i=this.chart,s=this.options,{grid:n,position:a,border:r}=s,h=n.offset,c=this.isHorizontal(),d=this.ticks.length+(h?1:0),u=Js(n),f=[],g=r.setContext(this.getContext()),p=g.display?g.width:0,m=p/2,x=function(t){return Ae(i,t,p)};let b,_,y,v,M,w,k,S,P,D,C,O;if("top"===a)b=x(this.bottom),w=this.bottom-u,S=b-m,D=x(t.top)+m,O=t.bottom;else if("bottom"===a)b=x(this.top),D=t.top,O=x(t.bottom)-m,w=b+m,S=this.top+u;else if("left"===a)b=x(this.right),M=this.right-u,k=b-m,P=x(t.left)+m,C=t.right;else if("right"===a)b=x(this.left),P=t.left,C=x(t.right)-m,M=b+m,k=this.left+u;else if("x"===e){if("center"===a)b=x((t.top+t.bottom)/2+.5);else if(o(a)){const t=Object.keys(a)[0],e=a[t];b=x(this.chart.scales[t].getPixelForValue(e))}D=t.top,O=t.bottom,w=b+m,S=w+u}else if("y"===e){if("center"===a)b=x((t.left+t.right)/2);else if(o(a)){const t=Object.keys(a)[0],e=a[t];b=x(this.chart.scales[t].getPixelForValue(e))}M=b-m,k=M-u,P=t.left,C=t.right}const A=l(s.ticks.maxTicksLimit,d),T=Math.max(1,Math.ceil(d/A));for(_=0;_<d;_+=T){const t=this.getContext(_),e=n.setContext(t),s=r.setContext(t),o=e.lineWidth,a=e.color,l=s.dash||[],d=s.dashOffset,u=e.tickWidth,g=e.tickColor,p=e.tickBorderDash||[],m=e.tickBorderDashOffset;y=Gs(this,_,h),void 0!==y&&(v=Ae(i,y,o),c?M=k=P=C=v:w=S=D=O=v,f.push({tx1:M,ty1:w,tx2:k,ty2:S,x1:P,y1:D,x2:C,y2:O,width:o,color:a,borderDash:l,borderDashOffset:d,tickWidth:u,tickColor:g,tickBorderDash:p,tickBorderDashOffset:m}))}return this._ticksLength=d,this._borderValue=b,f}_computeLabelItems(t){const e=this.axis,i=this.options,{position:s,ticks:a}=i,r=this.isHorizontal(),l=this.ticks,{align:h,crossAlign:c,padding:d,mirror:u}=a,f=Js(i.grid),g=f+d,p=u?-d:g,m=-$(this.labelRotation),x=[];let b,_,y,v,M,w,k,S,P,D,C,O,A="middle";if("top"===s)w=this.bottom-p,k=this._getXAxisLabelAlignment();else if("bottom"===s)w=this.top+p,k=this._getXAxisLabelAlignment();else if("left"===s){const t=this._getYAxisLabelAlignment(f);k=t.textAlign,M=t.x}else if("right"===s){const t=this._getYAxisLabelAlignment(f);k=t.textAlign,M=t.x}else if("x"===e){if("center"===s)w=(t.top+t.bottom)/2+g;else if(o(s)){const t=Object.keys(s)[0],e=s[t];w=this.chart.scales[t].getPixelForValue(e)+g}k=this._getXAxisLabelAlignment()}else if("y"===e){if("center"===s)M=(t.left+t.right)/2-g;else if(o(s)){const t=Object.keys(s)[0],e=s[t];M=this.chart.scales[t].getPixelForValue(e)}k=this._getYAxisLabelAlignment(f).textAlign}"y"===e&&("start"===h?A="top":"end"===h&&(A="bottom"));const T=this._getLabelSizes();for(b=0,_=l.length;b<_;++b){y=l[b],v=y.label;const t=a.setContext(this.getContext(b));S=this.getPixelForTick(b)+a.labelOffset,P=this._resolveTickFontOptions(b),D=P.lineHeight,C=n(v)?v.length:1;const e=C/2,i=t.color,o=t.textStrokeColor,h=t.textStrokeWidth;let d,f=k;if(r?(M=S,"inner"===k&&(f=b===_-1?this.options.reverse?"left":"right":0===b?this.options.reverse?"right":"left":"center"),O="top"===s?"near"===c||0!==m?-C*D+D/2:"center"===c?-T.highest.height/2-e*D+D:-T.highest.height+D/2:"near"===c||0!==m?D/2:"center"===c?T.highest.height/2-e*D:T.highest.height-C*D,u&&(O*=-1),0===m||t.showLabelBackdrop||(M+=D/2*Math.sin(m))):(w=S,O=(1-C)*D/2),t.showLabelBackdrop){const e=ki(t.backdropPadding),i=T.heights[b],s=T.widths[b];let n=O-e.top,o=0-e.left;switch(A){case"middle":n-=i/2;break;case"bottom":n-=i}switch(k){case"center":o-=s/2;break;case"right":o-=s;break;case"inner":b===_-1?o-=s:b>0&&(o-=s/2)}d={left:o,top:n,width:s+e.width,height:i+e.height,color:t.backdropColor}}x.push({label:v,font:P,textOffset:O,options:{rotation:m,color:i,strokeColor:o,strokeWidth:h,textAlign:f,textBaseline:A,translation:[M,w],backdrop:d}})}return x}_getXAxisLabelAlignment(){const{position:t,ticks:e}=this.options;if(-$(this.labelRotation))return"top"===t?"left":"right";let i="center";return"start"===e.align?i="left":"end"===e.align?i="right":"inner"===e.align&&(i="inner"),i}_getYAxisLabelAlignment(t){const{position:e,ticks:{crossAlign:i,mirror:s,padding:n}}=this.options,o=t+n,a=this._getLabelSizes().widest.width;let r,l;return"left"===e?s?(l=this.right+n,"near"===i?r="left":"center"===i?(r="center",l+=a/2):(r="right",l+=a)):(l=this.right-o,"near"===i?r="right":"center"===i?(r="center",l-=a/2):(r="left",l=this.left)):"right"===e?s?(l=this.left+n,"near"===i?r="right":"center"===i?(r="center",l-=a/2):(r="left",l-=a)):(l=this.left+o,"near"===i?r="left":"center"===i?(r="center",l+=a/2):(r="right",l=this.right)):r="right",{textAlign:r,x:l}}_computeLabelArea(){if(this.options.ticks.mirror)return;const t=this.chart,e=this.options.position;return"left"===e||"right"===e?{top:0,left:this.left,bottom:t.height,right:this.right}:"top"===e||"bottom"===e?{top:this.top,left:0,bottom:this.bottom,right:t.width}:void 0}drawBackground(){const{ctx:t,options:{backgroundColor:e},left:i,top:s,width:n,height:o}=this;e&&(t.save(),t.fillStyle=e,t.fillRect(i,s,n,o),t.restore())}getLineWidthForValue(t){const e=this.options.grid;if(!this._isVisible()||!e.display)return 0;const i=this.ticks.findIndex((e=>e.value===t));if(i>=0){return e.setContext(this.getContext(i)).lineWidth}return 0}drawGrid(t){const e=this.options.grid,i=this.ctx,s=this._gridLineItems||(this._gridLineItems=this._computeGridLineItems(t));let n,o;const a=(t,e,s)=>{s.width&&s.color&&(i.save(),i.lineWidth=s.width,i.strokeStyle=s.color,i.setLineDash(s.borderDash||[]),i.lineDashOffset=s.borderDashOffset,i.beginPath(),i.moveTo(t.x,t.y),i.lineTo(e.x,e.y),i.stroke(),i.restore())};if(e.display)for(n=0,o=s.length;n<o;++n){const t=s[n];e.drawOnChartArea&&a({x:t.x1,y:t.y1},{x:t.x2,y:t.y2},t),e.drawTicks&&a({x:t.tx1,y:t.ty1},{x:t.tx2,y:t.ty2},{color:t.tickColor,width:t.tickWidth,borderDash:t.tickBorderDash,borderDashOffset:t.tickBorderDashOffset})}}drawBorder(){const{chart:t,ctx:e,options:{border:i,grid:s}}=this,n=i.setContext(this.getContext()),o=i.display?n.width:0;if(!o)return;const a=s.setContext(this.getContext(0)).lineWidth,r=this._borderValue;let l,h,c,d;this.isHorizontal()?(l=Ae(t,this.left,o)-o/2,h=Ae(t,this.right,a)+a/2,c=d=r):(c=Ae(t,this.top,o)-o/2,d=Ae(t,this.bottom,a)+a/2,l=h=r),e.save(),e.lineWidth=n.width,e.strokeStyle=n.color,e.beginPath(),e.moveTo(l,c),e.lineTo(h,d),e.stroke(),e.restore()}drawLabels(t){if(!this.options.ticks.display)return;const e=this.ctx,i=this._computeLabelArea();i&&Ie(e,i);const s=this.getLabelItems(t);for(const t of s){const i=t.options,s=t.font;Ne(e,t.label,0,t.textOffset,s,i)}i&&ze(e)}drawTitle(){const{ctx:t,options:{position:e,title:i,reverse:s}}=this;if(!i.display)return;const a=Si(i.font),r=ki(i.padding),l=i.align;let h=a.lineHeight/2;"bottom"===e||"center"===e||o(e)?(h+=r.bottom,n(i.text)&&(h+=a.lineHeight*(i.text.length-1))):h+=r.top;const{titleX:c,titleY:d,maxWidth:u,rotation:f}=function(t,e,i,s){const{top:n,left:a,bottom:r,right:l,chart:h}=t,{chartArea:c,scales:d}=h;let u,f,g,p=0;const m=r-n,x=l-a;if(t.isHorizontal()){if(f=ft(s,a,l),o(i)){const t=Object.keys(i)[0],s=i[t];g=d[t].getPixelForValue(s)+m-e}else g="center"===i?(c.bottom+c.top)/2+m-e:Xs(t,i,e);u=l-a}else{if(o(i)){const t=Object.keys(i)[0],s=i[t];f=d[t].getPixelForValue(s)-x+e}else f="center"===i?(c.left+c.right)/2-x+e:Xs(t,i,e);g=ft(s,r,n),p="left"===i?-E:E}return{titleX:f,titleY:g,maxWidth:u,rotation:p}}(this,h,e,l);Ne(t,i.text,0,0,a,{color:i.color,maxWidth:u,rotation:f,textAlign:Qs(l,e,s),textBaseline:"middle",translation:[c,d]})}draw(t){this._isVisible()&&(this.drawBackground(),this.drawGrid(t),this.drawBorder(),this.drawTitle(),this.drawLabels(t))}_layers(){const t=this.options,e=t.ticks&&t.ticks.z||0,i=l(t.grid&&t.grid.z,-1),s=l(t.border&&t.border.z,0);return this._isVisible()&&this.draw===tn.prototype.draw?[{z:i,draw:t=>{this.drawBackground(),this.drawGrid(t),this.drawTitle()}},{z:s,draw:()=>{this.drawBorder()}},{z:e,draw:t=>{this.drawLabels(t)}}]:[{z:e,draw:t=>{this.draw(t)}}]}getMatchingVisibleMetas(t){const e=this.chart.getSortedVisibleDatasetMetas(),i=this.axis+"AxisID",s=[];let n,o;for(n=0,o=e.length;n<o;++n){const o=e[n];o[i]!==this.id||t&&o.type!==t||s.push(o)}return s}_resolveTickFontOptions(t){return Si(this.options.ticks.setContext(this.getContext(t)).font)}_maxDigits(){const t=this._resolveTickFontOptions(0).lineHeight;return(this.isHorizontal()?this.width:this.height)/t}}class en{constructor(t,e,i){this.type=t,this.scope=e,this.override=i,this.items=Object.create(null)}isForType(t){return Object.prototype.isPrototypeOf.call(this.type.prototype,t.prototype)}register(t){const e=Object.getPrototypeOf(t);let i;(function(t){return"id"in t&&"defaults"in t})(e)&&(i=this.register(e));const s=this.items,n=t.id,o=this.scope+"."+n;if(!n)throw new Error("class does not have id: "+t);return n in s||(s[n]=t,function(t,e,i){const s=x(Object.create(null),[i?ue.get(i):{},ue.get(e),t.defaults]);ue.set(e,s),t.defaultRoutes&&function(t,e){Object.keys(e).forEach((i=>{const s=i.split("."),n=s.pop(),o=[t].concat(s).join("."),a=e[i].split("."),r=a.pop(),l=a.join(".");ue.route(o,n,l,r)}))}(e,t.defaultRoutes);t.descriptors&&ue.describe(e,t.descriptors)}(t,o,i),this.override&&ue.override(t.id,t.overrides)),o}get(t){return this.items[t]}unregister(t){const e=this.items,i=t.id,s=this.scope;i in e&&delete e[i],s&&i in ue[s]&&(delete ue[s][i],this.override&&delete re[i])}}class sn{constructor(){this.controllers=new en(js,"datasets",!0),this.elements=new en($s,"elements"),this.plugins=new en(Object,"plugins"),this.scales=new en(tn,"scales"),this._typedRegistries=[this.controllers,this.scales,this.elements]}add(...t){this._each("register",t)}remove(...t){this._each("unregister",t)}addControllers(...t){this._each("register",t,this.controllers)}addElements(...t){this._each("register",t,this.elements)}addPlugins(...t){this._each("register",t,this.plugins)}addScales(...t){this._each("register",t,this.scales)}getController(t){return this._get(t,this.controllers,"controller")}getElement(t){return this._get(t,this.elements,"element")}getPlugin(t){return this._get(t,this.plugins,"plugin")}getScale(t){return this._get(t,this.scales,"scale")}removeControllers(...t){this._each("unregister",t,this.controllers)}removeElements(...t){this._each("unregister",t,this.elements)}removePlugins(...t){this._each("unregister",t,this.plugins)}removeScales(...t){this._each("unregister",t,this.scales)}_each(t,e,i){[...e].forEach((e=>{const s=i||this._getRegistryForType(e);i||s.isForType(e)||s===this.plugins&&e.id?this._exec(t,s,e):u(e,(e=>{const s=i||this._getRegistryForType(e);this._exec(t,s,e)}))}))}_exec(t,e,i){const s=w(t);d(i["before"+s],[],i),e[t](i),d(i["after"+s],[],i)}_getRegistryForType(t){for(let e=0;e<this._typedRegistries.length;e++){const i=this._typedRegistries[e];if(i.isForType(t))return i}return this.plugins}_get(t,e,i){const s=e.get(t);if(void 0===s)throw new Error('"'+t+'" is not a registered '+i+".");return s}}var nn=new sn;class on{constructor(){this._init=void 0}notify(t,e,i,s){if("beforeInit"===e&&(this._init=this._createDescriptors(t,!0),this._notify(this._init,t,"install")),void 0===this._init)return;const n=s?this._descriptors(t).filter(s):this._descriptors(t),o=this._notify(n,t,e,i);return"afterDestroy"===e&&(this._notify(n,t,"stop"),this._notify(this._init,t,"uninstall"),this._init=void 0),o}_notify(t,e,i,s){s=s||{};for(const n of t){const t=n.plugin;if(!1===d(t[i],[e,s,n.options],t)&&s.cancelable)return!1}return!0}invalidate(){s(this._cache)||(this._oldCache=this._cache,this._cache=void 0)}_descriptors(t){if(this._cache)return this._cache;const e=this._cache=this._createDescriptors(t);return this._notifyStateChanges(t),e}_createDescriptors(t,e){const i=t&&t.config,s=l(i.options&&i.options.plugins,{}),n=function(t){const e={},i=[],s=Object.keys(nn.plugins.items);for(let t=0;t<s.length;t++)i.push(nn.getPlugin(s[t]));const n=t.plugins||[];for(let t=0;t<n.length;t++){const s=n[t];-1===i.indexOf(s)&&(i.push(s),e[s.id]=!0)}return{plugins:i,localIds:e}}(i);return!1!==s||e?function(t,{plugins:e,localIds:i},s,n){const o=[],a=t.getContext();for(const r of e){const e=r.id,l=an(s[e],n);null!==l&&o.push({plugin:r,options:rn(t.config,{plugin:r,local:i[e]},l,a)})}return o}(t,n,s,e):[]}_notifyStateChanges(t){const e=this._oldCache||[],i=this._cache,s=(t,e)=>t.filter((t=>!e.some((e=>t.plugin.id===e.plugin.id))));this._notify(s(e,i),t,"stop"),this._notify(s(i,e),t,"start")}}function an(t,e){return e||!1!==t?!0===t?{}:t:null}function rn(t,{plugin:e,local:i},s,n){const o=t.pluginScopeKeys(e),a=t.getOptionScopes(s,o);return i&&e.defaults&&a.push(e.defaults),t.createResolver(a,n,[""],{scriptable:!1,indexable:!1,allKeys:!0})}function ln(t,e){const i=ue.datasets[t]||{};return((e.datasets||{})[t]||{}).indexAxis||e.indexAxis||i.indexAxis||"x"}function hn(t){if("x"===t||"y"===t||"r"===t)return t}function cn(t,...e){if(hn(t))return t;for(const s of e){const e=s.axis||("top"===(i=s.position)||"bottom"===i?"x":"left"===i||"right"===i?"y":void 0)||t.length>1&&hn(t[0].toLowerCase());if(e)return e}var i;throw new Error(`Cannot determine type of '${t}' axis. Please provide 'axis' or 'position' option.`)}function dn(t,e,i){if(i[e+"AxisID"]===t)return{axis:e}}function un(t,e){const i=re[t.type]||{scales:{}},s=e.scales||{},n=ln(t.type,e),a=Object.create(null);return Object.keys(s).forEach((e=>{const r=s[e];if(!o(r))return console.error(`Invalid scale configuration for scale: ${e}`);if(r._proxy)return console.warn(`Ignoring resolver passed as options for scale: ${e}`);const l=cn(e,r,function(t,e){if(e.data&&e.data.datasets){const i=e.data.datasets.filter((e=>e.xAxisID===t||e.yAxisID===t));if(i.length)return dn(t,"x",i[0])||dn(t,"y",i[0])}return{}}(e,t),ue.scales[r.type]),h=function(t,e){return t===e?"_index_":"_value_"}(l,n),c=i.scales||{};a[e]=b(Object.create(null),[{axis:l},r,c[l],c[h]])})),t.data.datasets.forEach((i=>{const n=i.type||t.type,o=i.indexAxis||ln(n,e),r=(re[n]||{}).scales||{};Object.keys(r).forEach((t=>{const e=function(t,e){let i=t;return"_index_"===t?i=e:"_value_"===t&&(i="x"===e?"y":"x"),i}(t,o),n=i[e+"AxisID"]||e;a[n]=a[n]||Object.create(null),b(a[n],[{axis:e},s[n],r[t]])}))})),Object.keys(a).forEach((t=>{const e=a[t];b(e,[ue.scales[e.type],ue.scale])})),a}function fn(t){const e=t.options||(t.options={});e.plugins=l(e.plugins,{}),e.scales=un(t,e)}function gn(t){return(t=t||{}).datasets=t.datasets||[],t.labels=t.labels||[],t}const pn=new Map,mn=new Set;function xn(t,e){let i=pn.get(t);return i||(i=e(),pn.set(t,i),mn.add(i)),i}const bn=(t,e,i)=>{const s=M(e,i);void 0!==s&&t.add(s)};class _n{constructor(t){this._config=function(t){return(t=t||{}).data=gn(t.data),fn(t),t}(t),this._scopeCache=new Map,this._resolverCache=new Map}get platform(){return this._config.platform}get type(){return this._config.type}set type(t){this._config.type=t}get data(){return this._config.data}set data(t){this._config.data=gn(t)}get options(){return this._config.options}set options(t){this._config.options=t}get plugins(){return this._config.plugins}update(){const t=this._config;this.clearCache(),fn(t)}clearCache(){this._scopeCache.clear(),this._resolverCache.clear()}datasetScopeKeys(t){return xn(t,(()=>[[`datasets.${t}`,""]]))}datasetAnimationScopeKeys(t,e){return xn(`${t}.transition.${e}`,(()=>[[`datasets.${t}.transitions.${e}`,`transitions.${e}`],[`datasets.${t}`,""]]))}datasetElementScopeKeys(t,e){return xn(`${t}-${e}`,(()=>[[`datasets.${t}.elements.${e}`,`datasets.${t}`,`elements.${e}`,""]]))}pluginScopeKeys(t){const e=t.id;return xn(`${this.type}-plugin-${e}`,(()=>[[`plugins.${e}`,...t.additionalOptionScopes||[]]]))}_cachedScopes(t,e){const i=this._scopeCache;let s=i.get(t);return s&&!e||(s=new Map,i.set(t,s)),s}getOptionScopes(t,e,i){const{options:s,type:n}=this,o=this._cachedScopes(t,i),a=o.get(e);if(a)return a;const r=new Set;e.forEach((e=>{t&&(r.add(t),e.forEach((e=>bn(r,t,e)))),e.forEach((t=>bn(r,s,t))),e.forEach((t=>bn(r,re[n]||{},t))),e.forEach((t=>bn(r,ue,t))),e.forEach((t=>bn(r,le,t)))}));const l=Array.from(r);return 0===l.length&&l.push(Object.create(null)),mn.has(e)&&o.set(e,l),l}chartOptionScopes(){const{options:t,type:e}=this;return[t,re[e]||{},ue.datasets[e]||{},{type:e},ue,le]}resolveNamedOptions(t,e,i,s=[""]){const o={$shared:!0},{resolver:a,subPrefixes:r}=yn(this._resolverCache,t,s);let l=a;if(function(t,e){const{isScriptable:i,isIndexable:s}=Ye(t);for(const o of e){const e=i(o),a=s(o),r=(a||e)&&t[o];if(e&&(S(r)||vn(r))||a&&n(r))return!0}return!1}(a,e)){o.$shared=!1;l=$e(a,i=S(i)?i():i,this.createResolver(t,i,r))}for(const t of e)o[t]=l[t];return o}createResolver(t,e,i=[""],s){const{resolver:n}=yn(this._resolverCache,t,i);return o(e)?$e(n,e,void 0,s):n}}function yn(t,e,i){let s=t.get(e);s||(s=new Map,t.set(e,s));const n=i.join();let o=s.get(n);if(!o){o={resolver:je(e,i),subPrefixes:i.filter((t=>!t.toLowerCase().includes("hover")))},s.set(n,o)}return o}const vn=t=>o(t)&&Object.getOwnPropertyNames(t).some((e=>S(t[e])));const Mn=["top","bottom","left","right","chartArea"];function wn(t,e){return"top"===t||"bottom"===t||-1===Mn.indexOf(t)&&"x"===e}function kn(t,e){return function(i,s){return i[t]===s[t]?i[e]-s[e]:i[t]-s[t]}}function Sn(t){const e=t.chart,i=e.options.animation;e.notifyPlugins("afterRender"),d(i&&i.onComplete,[t],e)}function Pn(t){const e=t.chart,i=e.options.animation;d(i&&i.onProgress,[t],e)}function Dn(t){return fe()&&"string"==typeof t?t=document.getElementById(t):t&&t.length&&(t=t[0]),t&&t.canvas&&(t=t.canvas),t}const Cn={},On=t=>{const e=Dn(t);return Object.values(Cn).filter((t=>t.canvas===e)).pop()};function An(t,e,i){const s=Object.keys(t);for(const n of s){const s=+n;if(s>=e){const o=t[n];delete t[n],(i>0||s>e)&&(t[s+i]=o)}}}class Tn{static defaults=ue;static instances=Cn;static overrides=re;static registry=nn;static version="4.5.1";static getChart=On;static register(...t){nn.add(...t),Ln()}static unregister(...t){nn.remove(...t),Ln()}constructor(t,e){const s=this.config=new _n(e),n=Dn(t),o=On(n);if(o)throw new Error("Canvas is already in use. Chart with ID '"+o.id+"' must be destroyed before the canvas with ID '"+o.canvas.id+"' can be reused.");const a=s.createResolver(s.chartOptionScopes(),this.getContext());this.platform=new(s.platform||Ps(n)),this.platform.updateConfig(s);const r=this.platform.acquireContext(n,a.aspectRatio),l=r&&r.canvas,h=l&&l.height,c=l&&l.width;this.id=i(),this.ctx=r,this.canvas=l,this.width=c,this.height=h,this._options=a,this._aspectRatio=this.aspectRatio,this._layers=[],this._metasets=[],this._stacks=void 0,this.boxes=[],this.currentDevicePixelRatio=void 0,this.chartArea=void 0,this._active=[],this._lastEvent=void 0,this._listeners={},this._responsiveListeners=void 0,this._sortedMetasets=[],this.scales={},this._plugins=new on,this.$proxies={},this._hiddenIndices={},this.attached=!1,this._animationsDisabled=void 0,this.$context=void 0,this._doResize=dt((t=>this.update(t)),a.resizeDelay||0),this._dataChanges=[],Cn[this.id]=this,r&&l?(bt.listen(this,"complete",Sn),bt.listen(this,"progress",Pn),this._initialize(),this.attached&&this.update()):console.error("Failed to create chart: can't acquire context from the given item")}get aspectRatio(){const{options:{aspectRatio:t,maintainAspectRatio:e},width:i,height:n,_aspectRatio:o}=this;return s(t)?e&&o?o:n?i/n:null:t}get data(){return this.config.data}set data(t){this.config.data=t}get options(){return this._options}set options(t){this.config.options=t}get registry(){return nn}_initialize(){return this.notifyPlugins("beforeInit"),this.options.responsive?this.resize():ke(this,this.options.devicePixelRatio),this.bindEvents(),this.notifyPlugins("afterInit"),this}clear(){return Te(this.canvas,this.ctx),this}stop(){return bt.stop(this),this}resize(t,e){bt.running(this)?this._resizeBeforeDraw={width:t,height:e}:this._resize(t,e)}_resize(t,e){const i=this.options,s=this.canvas,n=i.maintainAspectRatio&&this.aspectRatio,o=this.platform.getMaximumSize(s,t,e,n),a=i.devicePixelRatio||this.platform.getDevicePixelRatio(),r=this.width?"resize":"attach";this.width=o.width,this.height=o.height,this._aspectRatio=this.aspectRatio,ke(this,a,!0)&&(this.notifyPlugins("resize",{size:o}),d(i.onResize,[this,o],this),this.attached&&this._doResize(r)&&this.render())}ensureScalesHaveIDs(){u(this.options.scales||{},((t,e)=>{t.id=e}))}buildOrUpdateScales(){const t=this.options,e=t.scales,i=this.scales,s=Object.keys(i).reduce(((t,e)=>(t[e]=!1,t)),{});let n=[];e&&(n=n.concat(Object.keys(e).map((t=>{const i=e[t],s=cn(t,i),n="r"===s,o="x"===s;return{options:i,dposition:n?"chartArea":o?"bottom":"left",dtype:n?"radialLinear":o?"category":"linear"}})))),u(n,(e=>{const n=e.options,o=n.id,a=cn(o,n),r=l(n.type,e.dtype);void 0!==n.position&&wn(n.position,a)===wn(e.dposition)||(n.position=e.dposition),s[o]=!0;let h=null;if(o in i&&i[o].type===r)h=i[o];else{h=new(nn.getScale(r))({id:o,type:r,ctx:this.ctx,chart:this}),i[h.id]=h}h.init(n,t)})),u(s,((t,e)=>{t||delete i[e]})),u(i,(t=>{ls.configure(this,t,t.options),ls.addBox(this,t)}))}_updateMetasets(){const t=this._metasets,e=this.data.datasets.length,i=t.length;if(t.sort(((t,e)=>t.index-e.index)),i>e){for(let t=e;t<i;++t)this._destroyDatasetMeta(t);t.splice(e,i-e)}this._sortedMetasets=t.slice(0).sort(kn("order","index"))}_removeUnreferencedMetasets(){const{_metasets:t,data:{datasets:e}}=this;t.length>e.length&&delete this._stacks,t.forEach(((t,i)=>{0===e.filter((e=>e===t._dataset)).length&&this._destroyDatasetMeta(i)}))}buildOrUpdateControllers(){const t=[],e=this.data.datasets;let i,s;for(this._removeUnreferencedMetasets(),i=0,s=e.length;i<s;i++){const s=e[i];let n=this.getDatasetMeta(i);const o=s.type||this.config.type;if(n.type&&n.type!==o&&(this._destroyDatasetMeta(i),n=this.getDatasetMeta(i)),n.type=o,n.indexAxis=s.indexAxis||ln(o,this.options),n.order=s.order||0,n.index=i,n.label=""+s.label,n.visible=this.isDatasetVisible(i),n.controller)n.controller.updateIndex(i),n.controller.linkScales();else{const e=nn.getController(o),{datasetElementType:s,dataElementType:a}=ue.datasets[o];Object.assign(e,{dataElementType:nn.getElement(a),datasetElementType:s&&nn.getElement(s)}),n.controller=new e(this,i),t.push(n.controller)}}return this._updateMetasets(),t}_resetElements(){u(this.data.datasets,((t,e)=>{this.getDatasetMeta(e).controller.reset()}),this)}reset(){this._resetElements(),this.notifyPlugins("reset")}update(t){const e=this.config;e.update();const i=this._options=e.createResolver(e.chartOptionScopes(),this.getContext()),s=this._animationsDisabled=!i.animation;if(this._updateScales(),this._checkEventBindings(),this._updateHiddenIndices(),this._plugins.invalidate(),!1===this.notifyPlugins("beforeUpdate",{mode:t,cancelable:!0}))return;const n=this.buildOrUpdateControllers();this.notifyPlugins("beforeElementsUpdate");let o=0;for(let t=0,e=this.data.datasets.length;t<e;t++){const{controller:e}=this.getDatasetMeta(t),i=!s&&-1===n.indexOf(e);e.buildOrUpdateElements(i),o=Math.max(+e.getMaxOverflow(),o)}o=this._minPadding=i.layout.autoPadding?o:0,this._updateLayout(o),s||u(n,(t=>{t.reset()})),this._updateDatasets(t),this.notifyPlugins("afterUpdate",{mode:t}),this._layers.sort(kn("z","_idx"));const{_active:a,_lastEvent:r}=this;r?this._eventHandler(r,!0):a.length&&this._updateHoverStyles(a,a,!0),this.render()}_updateScales(){u(this.scales,(t=>{ls.removeBox(this,t)})),this.ensureScalesHaveIDs(),this.buildOrUpdateScales()}_checkEventBindings(){const t=this.options,e=new Set(Object.keys(this._listeners)),i=new Set(t.events);P(e,i)&&!!this._responsiveListeners===t.responsive||(this.unbindEvents(),this.bindEvents())}_updateHiddenIndices(){const{_hiddenIndices:t}=this,e=this._getUniformDataChanges()||[];for(const{method:i,start:s,count:n}of e){An(t,s,"_removeElements"===i?-n:n)}}_getUniformDataChanges(){const t=this._dataChanges;if(!t||!t.length)return;this._dataChanges=[];const e=this.data.datasets.length,i=e=>new Set(t.filter((t=>t[0]===e)).map(((t,e)=>e+","+t.splice(1).join(",")))),s=i(0);for(let t=1;t<e;t++)if(!P(s,i(t)))return;return Array.from(s).map((t=>t.split(","))).map((t=>({method:t[1],start:+t[2],count:+t[3]})))}_updateLayout(t){if(!1===this.notifyPlugins("beforeLayout",{cancelable:!0}))return;ls.update(this,this.width,this.height,t);const e=this.chartArea,i=e.width<=0||e.height<=0;this._layers=[],u(this.boxes,(t=>{i&&"chartArea"===t.position||(t.configure&&t.configure(),this._layers.push(...t._layers()))}),this),this._layers.forEach(((t,e)=>{t._idx=e})),this.notifyPlugins("afterLayout")}_updateDatasets(t){if(!1!==this.notifyPlugins("beforeDatasetsUpdate",{mode:t,cancelable:!0})){for(let t=0,e=this.data.datasets.length;t<e;++t)this.getDatasetMeta(t).controller.configure();for(let e=0,i=this.data.datasets.length;e<i;++e)this._updateDataset(e,S(t)?t({datasetIndex:e}):t);this.notifyPlugins("afterDatasetsUpdate",{mode:t})}}_updateDataset(t,e){const i=this.getDatasetMeta(t),s={meta:i,index:t,mode:e,cancelable:!0};!1!==this.notifyPlugins("beforeDatasetUpdate",s)&&(i.controller._update(e),s.cancelable=!1,this.notifyPlugins("afterDatasetUpdate",s))}render(){!1!==this.notifyPlugins("beforeRender",{cancelable:!0})&&(bt.has(this)?this.attached&&!bt.running(this)&&bt.start(this):(this.draw(),Sn({chart:this})))}draw(){let t;if(this._resizeBeforeDraw){const{width:t,height:e}=this._resizeBeforeDraw;this._resizeBeforeDraw=null,this._resize(t,e)}if(this.clear(),this.width<=0||this.height<=0)return;if(!1===this.notifyPlugins("beforeDraw",{cancelable:!0}))return;const e=this._layers;for(t=0;t<e.length&&e[t].z<=0;++t)e[t].draw(this.chartArea);for(this._drawDatasets();t<e.length;++t)e[t].draw(this.chartArea);this.notifyPlugins("afterDraw")}_getSortedDatasetMetas(t){const e=this._sortedMetasets,i=[];let s,n;for(s=0,n=e.length;s<n;++s){const n=e[s];t&&!n.visible||i.push(n)}return i}getSortedVisibleDatasetMetas(){return this._getSortedDatasetMetas(!0)}_drawDatasets(){if(!1===this.notifyPlugins("beforeDatasetsDraw",{cancelable:!0}))return;const t=this.getSortedVisibleDatasetMetas();for(let e=t.length-1;e>=0;--e)this._drawDataset(t[e]);this.notifyPlugins("afterDatasetsDraw")}_drawDataset(t){const e=this.ctx,i={meta:t,index:t.index,cancelable:!0},s=Ni(this,t);!1!==this.notifyPlugins("beforeDatasetDraw",i)&&(s&&Ie(e,s),t.controller.draw(),s&&ze(e),i.cancelable=!1,this.notifyPlugins("afterDatasetDraw",i))}isPointInArea(t){return Re(t,this.chartArea,this._minPadding)}getElementsAtEventForMode(t,e,i,s){const n=Ki.modes[e];return"function"==typeof n?n(this,t,i,s):[]}getDatasetMeta(t){const e=this.data.datasets[t],i=this._metasets;let s=i.filter((t=>t&&t._dataset===e)).pop();return s||(s={type:null,data:[],dataset:null,controller:null,hidden:null,xAxisID:null,yAxisID:null,order:e&&e.order||0,index:t,_dataset:e,_parsed:[],_sorted:!1},i.push(s)),s}getContext(){return this.$context||(this.$context=Ci(null,{chart:this,type:"chart"}))}getVisibleDatasetCount(){return this.getSortedVisibleDatasetMetas().length}isDatasetVisible(t){const e=this.data.datasets[t];if(!e)return!1;const i=this.getDatasetMeta(t);return"boolean"==typeof i.hidden?!i.hidden:!e.hidden}setDatasetVisibility(t,e){this.getDatasetMeta(t).hidden=!e}toggleDataVisibility(t){this._hiddenIndices[t]=!this._hiddenIndices[t]}getDataVisibility(t){return!this._hiddenIndices[t]}_updateVisibility(t,e,i){const s=i?"show":"hide",n=this.getDatasetMeta(t),o=n.controller._resolveAnimations(void 0,s);k(e)?(n.data[e].hidden=!i,this.update()):(this.setDatasetVisibility(t,i),o.update(n,{visible:i}),this.update((e=>e.datasetIndex===t?s:void 0)))}hide(t,e){this._updateVisibility(t,e,!1)}show(t,e){this._updateVisibility(t,e,!0)}_destroyDatasetMeta(t){const e=this._metasets[t];e&&e.controller&&e.controller._destroy(),delete this._metasets[t]}_stop(){let t,e;for(this.stop(),bt.remove(this),t=0,e=this.data.datasets.length;t<e;++t)this._destroyDatasetMeta(t)}destroy(){this.notifyPlugins("beforeDestroy");const{canvas:t,ctx:e}=this;this._stop(),this.config.clearCache(),t&&(this.unbindEvents(),Te(t,e),this.platform.releaseContext(e),this.canvas=null,this.ctx=null),delete Cn[this.id],this.notifyPlugins("afterDestroy")}toBase64Image(...t){return this.canvas.toDataURL(...t)}bindEvents(){this.bindUserEvents(),this.options.responsive?this.bindResponsiveEvents():this.attached=!0}bindUserEvents(){const t=this._listeners,e=this.platform,i=(i,s)=>{e.addEventListener(this,i,s),t[i]=s},s=(t,e,i)=>{t.offsetX=e,t.offsetY=i,this._eventHandler(t)};u(this.options.events,(t=>i(t,s)))}bindResponsiveEvents(){this._responsiveListeners||(this._responsiveListeners={});const t=this._responsiveListeners,e=this.platform,i=(i,s)=>{e.addEventListener(this,i,s),t[i]=s},s=(i,s)=>{t[i]&&(e.removeEventListener(this,i,s),delete t[i])},n=(t,e)=>{this.canvas&&this.resize(t,e)};let o;const a=()=>{s("attach",a),this.attached=!0,this.resize(),i("resize",n),i("detach",o)};o=()=>{this.attached=!1,s("resize",n),this._stop(),this._resize(0,0),i("attach",a)},e.isAttached(this.canvas)?a():o()}unbindEvents(){u(this._listeners,((t,e)=>{this.platform.removeEventListener(this,e,t)})),this._listeners={},u(this._responsiveListeners,((t,e)=>{this.platform.removeEventListener(this,e,t)})),this._responsiveListeners=void 0}updateHoverStyle(t,e,i){const s=i?"set":"remove";let n,o,a,r;for("dataset"===e&&(n=this.getDatasetMeta(t[0].datasetIndex),n.controller["_"+s+"DatasetHoverStyle"]()),a=0,r=t.length;a<r;++a){o=t[a];const e=o&&this.getDatasetMeta(o.datasetIndex).controller;e&&e[s+"HoverStyle"](o.element,o.datasetIndex,o.index)}}getActiveElements(){return this._active||[]}setActiveElements(t){const e=this._active||[],i=t.map((({datasetIndex:t,index:e})=>{const i=this.getDatasetMeta(t);if(!i)throw new Error("No dataset found at index "+t);return{datasetIndex:t,element:i.data[e],index:e}}));!f(i,e)&&(this._active=i,this._lastEvent=null,this._updateHoverStyles(i,e))}notifyPlugins(t,e,i){return this._plugins.notify(this,t,e,i)}isPluginEnabled(t){return 1===this._plugins._cache.filter((e=>e.plugin.id===t)).length}_updateHoverStyles(t,e,i){const s=this.options.hover,n=(t,e)=>t.filter((t=>!e.some((e=>t.datasetIndex===e.datasetIndex&&t.index===e.index)))),o=n(e,t),a=i?t:n(t,e);o.length&&this.updateHoverStyle(o,s.mode,!1),a.length&&s.mode&&this.updateHoverStyle(a,s.mode,!0)}_eventHandler(t,e){const i={event:t,replay:e,cancelable:!0,inChartArea:this.isPointInArea(t)},s=e=>(e.options.events||this.options.events).includes(t.native.type);if(!1===this.notifyPlugins("beforeEvent",i,s))return;const n=this._handleEvent(t,e,i.inChartArea);return i.cancelable=!1,this.notifyPlugins("afterEvent",i,s),(n||i.changed)&&this.render(),this}_handleEvent(t,e,i){const{_active:s=[],options:n}=this,o=e,a=this._getActiveElements(t,s,i,o),r=D(t),l=function(t,e,i,s){return i&&"mouseout"!==t.type?s?e:t:null}(t,this._lastEvent,i,r);i&&(this._lastEvent=null,d(n.onHover,[t,a,this],this),r&&d(n.onClick,[t,a,this],this));const h=!f(a,s);return(h||e)&&(this._active=a,this._updateHoverStyles(a,s,e)),this._lastEvent=l,h}_getActiveElements(t,e,i,s){if("mouseout"===t.type)return[];if(!i)return e;const n=this.options.hover;return this.getElementsAtEventForMode(t,n.mode,n,s)}}function Ln(){return u(Tn.instances,(t=>t._plugins.invalidate()))}function En(){throw new Error("This method is not implemented: Check that a complete date adapter is provided.")}class Rn{static override(t){Object.assign(Rn.prototype,t)}options;constructor(t){this.options=t||{}}init(){}formats(){return En()}parse(){return En()}format(){return En()}add(){return En()}diff(){return En()}startOf(){return En()}endOf(){return En()}}var In={_date:Rn};function zn(t){const e=t.iScale,i=function(t,e){if(!t._cache.$bar){const i=t.getMatchingVisibleMetas(e);let s=[];for(let e=0,n=i.length;e<n;e++)s=s.concat(i[e].controller.getAllParsedValues(t));t._cache.$bar=lt(s.sort(((t,e)=>t-e)))}return t._cache.$bar}(e,t.type);let s,n,o,a,r=e._length;const l=()=>{32767!==o&&-32768!==o&&(k(a)&&(r=Math.min(r,Math.abs(o-a)||r)),a=o)};for(s=0,n=i.length;s<n;++s)o=e.getPixelForValue(i[s]),l();for(a=void 0,s=0,n=e.ticks.length;s<n;++s)o=e.getPixelForTick(s),l();return r}function Fn(t,e,i,s){return n(t)?function(t,e,i,s){const n=i.parse(t[0],s),o=i.parse(t[1],s),a=Math.min(n,o),r=Math.max(n,o);let l=a,h=r;Math.abs(a)>Math.abs(r)&&(l=r,h=a),e[i.axis]=h,e._custom={barStart:l,barEnd:h,start:n,end:o,min:a,max:r}}(t,e,i,s):e[i.axis]=i.parse(t,s),e}function Vn(t,e,i,s){const n=t.iScale,o=t.vScale,a=n.getLabels(),r=n===o,l=[];let h,c,d,u;for(h=i,c=i+s;h<c;++h)u=e[h],d={},d[n.axis]=r||n.parse(a[h],h),l.push(Fn(u,d,o,h));return l}function Bn(t){return t&&void 0!==t.barStart&&void 0!==t.barEnd}function Wn(t,e,i,s){let n=e.borderSkipped;const o={};if(!n)return void(t.borderSkipped=o);if(!0===n)return void(t.borderSkipped={top:!0,right:!0,bottom:!0,left:!0});const{start:a,end:r,reverse:l,top:h,bottom:c}=function(t){let e,i,s,n,o;return t.horizontal?(e=t.base>t.x,i="left",s="right"):(e=t.base<t.y,i="bottom",s="top"),e?(n="end",o="start"):(n="start",o="end"),{start:i,end:s,reverse:e,top:n,bottom:o}}(t);"middle"===n&&i&&(t.enableBorderRadius=!0,(i._top||0)===s?n=h:(i._bottom||0)===s?n=c:(o[Nn(c,a,r,l)]=!0,n=h)),o[Nn(n,a,r,l)]=!0,t.borderSkipped=o}function Nn(t,e,i,s){var n,o,a;return s?(a=i,t=Hn(t=(n=t)===(o=e)?a:n===a?o:n,i,e)):t=Hn(t,e,i),t}function Hn(t,e,i){return"start"===t?e:"end"===t?i:t}function jn(t,{inflateAmount:e},i){t.inflateAmount="auto"===e?1===i?.33:0:e}class $n extends js{static id="doughnut";static defaults={datasetElementType:!1,dataElementType:"arc",animation:{animateRotate:!0,animateScale:!1},animations:{numbers:{type:"number",properties:["circumference","endAngle","innerRadius","outerRadius","startAngle","x","y","offset","borderWidth","spacing"]}},cutout:"50%",rotation:0,circumference:360,radius:"100%",spacing:0,indexAxis:"r"};static descriptors={_scriptable:t=>"spacing"!==t,_indexable:t=>"spacing"!==t&&!t.startsWith("borderDash")&&!t.startsWith("hoverBorderDash")};static overrides={aspectRatio:1,plugins:{legend:{labels:{generateLabels(t){const e=t.data,{labels:{pointStyle:i,textAlign:s,color:n,useBorderRadius:o,borderRadius:a}}=t.legend.options;return e.labels.length&&e.datasets.length?e.labels.map(((e,r)=>{const l=t.getDatasetMeta(0).controller.getStyle(r);return{text:e,fillStyle:l.backgroundColor,fontColor:n,hidden:!t.getDataVisibility(r),lineDash:l.borderDash,lineDashOffset:l.borderDashOffset,lineJoin:l.borderJoinStyle,lineWidth:l.borderWidth,strokeStyle:l.borderColor,textAlign:s,pointStyle:i,borderRadius:o&&(a||l.borderRadius),index:r}})):[]}},onClick(t,e,i){i.chart.toggleDataVisibility(e.index),i.chart.update()}}}};constructor(t,e){super(t,e),this.enableOptionSharing=!0,this.innerRadius=void 0,this.outerRadius=void 0,this.offsetX=void 0,this.offsetY=void 0}linkScales(){}parse(t,e){const i=this.getDataset().data,s=this._cachedMeta;if(!1===this._parsing)s._parsed=i;else{let n,a,r=t=>+i[t];if(o(i[t])){const{key:t="value"}=this._parsing;r=e=>+M(i[e],t)}for(n=t,a=t+e;n<a;++n)s._parsed[n]=r(n)}}_getRotation(){return $(this.options.rotation-90)}_getCircumference(){return $(this.options.circumference)}_getRotationExtents(){let t=O,e=-O;for(let i=0;i<this.chart.data.datasets.length;++i)if(this.chart.isDatasetVisible(i)&&this.chart.getDatasetMeta(i).type===this._type){const s=this.chart.getDatasetMeta(i).controller,n=s._getRotation(),o=s._getCircumference();t=Math.min(t,n),e=Math.max(e,n+o)}return{rotation:t,circumference:e-t}}update(t){const e=this.chart,{chartArea:i}=e,s=this._cachedMeta,n=s.data,o=this.getMaxBorderWidth()+this.getMaxOffset(n)+this.options.spacing,a=Math.max((Math.min(i.width,i.height)-o)/2,0),r=Math.min(h(this.options.cutout,a),1),l=this._getRingWeight(this.index),{circumference:d,rotation:u}=this._getRotationExtents(),{ratioX:f,ratioY:g,offsetX:p,offsetY:m}=function(t,e,i){let s=1,n=1,o=0,a=0;if(e<O){const r=t,l=r+e,h=Math.cos(r),c=Math.sin(r),d=Math.cos(l),u=Math.sin(l),f=(t,e,s)=>J(t,r,l,!0)?1:Math.max(e,e*i,s,s*i),g=(t,e,s)=>J(t,r,l,!0)?-1:Math.min(e,e*i,s,s*i),p=f(0,h,d),m=f(E,c,u),x=g(C,h,d),b=g(C+E,c,u);s=(p-x)/2,n=(m-b)/2,o=-(p+x)/2,a=-(m+b)/2}return{ratioX:s,ratioY:n,offsetX:o,offsetY:a}}(u,d,r),x=(i.width-o)/f,b=(i.height-o)/g,_=Math.max(Math.min(x,b)/2,0),y=c(this.options.radius,_),v=(y-Math.max(y*r,0))/this._getVisibleDatasetWeightTotal();this.offsetX=p*y,this.offsetY=m*y,s.total=this.calculateTotal(),this.outerRadius=y-v*this._getRingWeightOffset(this.index),this.innerRadius=Math.max(this.outerRadius-v*l,0),this.updateElements(n,0,n.length,t)}_circumference(t,e){const i=this.options,s=this._cachedMeta,n=this._getCircumference();return e&&i.animation.animateRotate||!this.chart.getDataVisibility(t)||null===s._parsed[t]||s.data[t].hidden?0:this.calculateCircumference(s._parsed[t]*n/O)}updateElements(t,e,i,s){const n="reset"===s,o=this.chart,a=o.chartArea,r=o.options.animation,l=(a.left+a.right)/2,h=(a.top+a.bottom)/2,c=n&&r.animateScale,d=c?0:this.innerRadius,u=c?0:this.outerRadius,{sharedOptions:f,includeOptions:g}=this._getSharedOptions(e,s);let p,m=this._getRotation();for(p=0;p<e;++p)m+=this._circumference(p,n);for(p=e;p<e+i;++p){const e=this._circumference(p,n),i=t[p],o={x:l+this.offsetX,y:h+this.offsetY,startAngle:m,endAngle:m+e,circumference:e,outerRadius:u,innerRadius:d};g&&(o.options=f||this.resolveDataElementOptions(p,i.active?"active":s)),m+=e,this.updateElement(i,p,o,s)}}calculateTotal(){const t=this._cachedMeta,e=t.data;let i,s=0;for(i=0;i<e.length;i++){const n=t._parsed[i];null===n||isNaN(n)||!this.chart.getDataVisibility(i)||e[i].hidden||(s+=Math.abs(n))}return s}calculateCircumference(t){const e=this._cachedMeta.total;return e>0&&!isNaN(t)?O*(Math.abs(t)/e):0}getLabelAndValue(t){const e=this._cachedMeta,i=this.chart,s=i.data.labels||[],n=ne(e._parsed[t],i.options.locale);return{label:s[t]||"",value:n}}getMaxBorderWidth(t){let e=0;const i=this.chart;let s,n,o,a,r;if(!t)for(s=0,n=i.data.datasets.length;s<n;++s)if(i.isDatasetVisible(s)){o=i.getDatasetMeta(s),t=o.data,a=o.controller;break}if(!t)return 0;for(s=0,n=t.length;s<n;++s)r=a.resolveDataElementOptions(s),"inner"!==r.borderAlign&&(e=Math.max(e,r.borderWidth||0,r.hoverBorderWidth||0));return e}getMaxOffset(t){let e=0;for(let i=0,s=t.length;i<s;++i){const t=this.resolveDataElementOptions(i);e=Math.max(e,t.offset||0,t.hoverOffset||0)}return e}_getRingWeightOffset(t){let e=0;for(let i=0;i<t;++i)this.chart.isDatasetVisible(i)&&(e+=this._getRingWeight(i));return e}_getRingWeight(t){return Math.max(l(this.chart.data.datasets[t].weight,1),0)}_getVisibleDatasetWeightTotal(){return this._getRingWeightOffset(this.chart.data.datasets.length)||1}}class Yn extends js{static id="polarArea";static defaults={dataElementType:"arc",animation:{animateRotate:!0,animateScale:!0},animations:{numbers:{type:"number",properties:["x","y","startAngle","endAngle","innerRadius","outerRadius"]}},indexAxis:"r",startAngle:0};static overrides={aspectRatio:1,plugins:{legend:{labels:{generateLabels(t){const e=t.data;if(e.labels.length&&e.datasets.length){const{labels:{pointStyle:i,color:s}}=t.legend.options;return e.labels.map(((e,n)=>{const o=t.getDatasetMeta(0).controller.getStyle(n);return{text:e,fillStyle:o.backgroundColor,strokeStyle:o.borderColor,fontColor:s,lineWidth:o.borderWidth,pointStyle:i,hidden:!t.getDataVisibility(n),index:n}}))}return[]}},onClick(t,e,i){i.chart.toggleDataVisibility(e.index),i.chart.update()}}},scales:{r:{type:"radialLinear",angleLines:{display:!1},beginAtZero:!0,grid:{circular:!0},pointLabels:{display:!1},startAngle:0}}};constructor(t,e){super(t,e),this.innerRadius=void 0,this.outerRadius=void 0}getLabelAndValue(t){const e=this._cachedMeta,i=this.chart,s=i.data.labels||[],n=ne(e._parsed[t].r,i.options.locale);return{label:s[t]||"",value:n}}parseObjectData(t,e,i,s){return ii.bind(this)(t,e,i,s)}update(t){const e=this._cachedMeta.data;this._updateRadius(),this.updateElements(e,0,e.length,t)}getMinMax(){const t=this._cachedMeta,e={min:Number.POSITIVE_INFINITY,max:Number.NEGATIVE_INFINITY};return t.data.forEach(((t,i)=>{const s=this.getParsed(i).r;!isNaN(s)&&this.chart.getDataVisibility(i)&&(s<e.min&&(e.min=s),s>e.max&&(e.max=s))})),e}_updateRadius(){const t=this.chart,e=t.chartArea,i=t.options,s=Math.min(e.right-e.left,e.bottom-e.top),n=Math.max(s/2,0),o=(n-Math.max(i.cutoutPercentage?n/100*i.cutoutPercentage:1,0))/t.getVisibleDatasetCount();this.outerRadius=n-o*this.index,this.innerRadius=this.outerRadius-o}updateElements(t,e,i,s){const n="reset"===s,o=this.chart,a=o.options.animation,r=this._cachedMeta.rScale,l=r.xCenter,h=r.yCenter,c=r.getIndexAngle(0)-.5*C;let d,u=c;const f=360/this.countVisibleElements();for(d=0;d<e;++d)u+=this._computeAngle(d,s,f);for(d=e;d<e+i;d++){const e=t[d];let i=u,g=u+this._computeAngle(d,s,f),p=o.getDataVisibility(d)?r.getDistanceFromCenterForValue(this.getParsed(d).r):0;u=g,n&&(a.animateScale&&(p=0),a.animateRotate&&(i=g=c));const m={x:l,y:h,innerRadius:0,outerRadius:p,startAngle:i,endAngle:g,options:this.resolveDataElementOptions(d,e.active?"active":s)};this.updateElement(e,d,m,s)}}countVisibleElements(){const t=this._cachedMeta;let e=0;return t.data.forEach(((t,i)=>{!isNaN(this.getParsed(i).r)&&this.chart.getDataVisibility(i)&&e++})),e}_computeAngle(t,e,i){return this.chart.getDataVisibility(t)?$(this.resolveDataElementOptions(t,e).angle||i):0}}var Un=Object.freeze({__proto__:null,BarController:class extends js{static id="bar";static defaults={datasetElementType:!1,dataElementType:"bar",categoryPercentage:.8,barPercentage:.9,grouped:!0,animations:{numbers:{type:"number",properties:["x","y","base","width","height"]}}};static overrides={scales:{_index_:{type:"category",offset:!0,grid:{offset:!0}},_value_:{type:"linear",beginAtZero:!0}}};parsePrimitiveData(t,e,i,s){return Vn(t,e,i,s)}parseArrayData(t,e,i,s){return Vn(t,e,i,s)}parseObjectData(t,e,i,s){const{iScale:n,vScale:o}=t,{xAxisKey:a="x",yAxisKey:r="y"}=this._parsing,l="x"===n.axis?a:r,h="x"===o.axis?a:r,c=[];let d,u,f,g;for(d=i,u=i+s;d<u;++d)g=e[d],f={},f[n.axis]=n.parse(M(g,l),d),c.push(Fn(M(g,h),f,o,d));return c}updateRangeFromParsed(t,e,i,s){super.updateRangeFromParsed(t,e,i,s);const n=i._custom;n&&e===this._cachedMeta.vScale&&(t.min=Math.min(t.min,n.min),t.max=Math.max(t.max,n.max))}getMaxOverflow(){return 0}getLabelAndValue(t){const e=this._cachedMeta,{iScale:i,vScale:s}=e,n=this.getParsed(t),o=n._custom,a=Bn(o)?"["+o.start+", "+o.end+"]":""+s.getLabelForValue(n[s.axis]);return{label:""+i.getLabelForValue(n[i.axis]),value:a}}initialize(){this.enableOptionSharing=!0,super.initialize();this._cachedMeta.stack=this.getDataset().stack}update(t){const e=this._cachedMeta;this.updateElements(e.data,0,e.data.length,t)}updateElements(t,e,i,n){const o="reset"===n,{index:a,_cachedMeta:{vScale:r}}=this,l=r.getBasePixel(),h=r.isHorizontal(),c=this._getRuler(),{sharedOptions:d,includeOptions:u}=this._getSharedOptions(e,n);for(let f=e;f<e+i;f++){const e=this.getParsed(f),i=o||s(e[r.axis])?{base:l,head:l}:this._calculateBarValuePixels(f),g=this._calculateBarIndexPixels(f,c),p=(e._stacks||{})[r.axis],m={horizontal:h,base:i.base,enableBorderRadius:!p||Bn(e._custom)||a===p._top||a===p._bottom,x:h?i.head:g.center,y:h?g.center:i.head,height:h?g.size:Math.abs(i.size),width:h?Math.abs(i.size):g.size};u&&(m.options=d||this.resolveDataElementOptions(f,t[f].active?"active":n));const x=m.options||t[f].options;Wn(m,x,p,a),jn(m,x,c.ratio),this.updateElement(t[f],f,m,n)}}_getStacks(t,e){const{iScale:i}=this._cachedMeta,n=i.getMatchingVisibleMetas(this._type).filter((t=>t.controller.options.grouped)),o=i.options.stacked,a=[],r=this._cachedMeta.controller.getParsed(e),l=r&&r[i.axis],h=t=>{const e=t._parsed.find((t=>t[i.axis]===l)),n=e&&e[t.vScale.axis];if(s(n)||isNaN(n))return!0};for(const i of n)if((void 0===e||!h(i))&&((!1===o||-1===a.indexOf(i.stack)||void 0===o&&void 0===i.stack)&&a.push(i.stack),i.index===t))break;return a.length||a.push(void 0),a}_getStackCount(t){return this._getStacks(void 0,t).length}_getAxisCount(){return this._getAxis().length}getFirstScaleIdForIndexAxis(){const t=this.chart.scales,e=this.chart.options.indexAxis;return Object.keys(t).filter((i=>t[i].axis===e)).shift()}_getAxis(){const t={},e=this.getFirstScaleIdForIndexAxis();for(const i of this.chart.data.datasets)t[l("x"===this.chart.options.indexAxis?i.xAxisID:i.yAxisID,e)]=!0;return Object.keys(t)}_getStackIndex(t,e,i){const s=this._getStacks(t,i),n=void 0!==e?s.indexOf(e):-1;return-1===n?s.length-1:n}_getRuler(){const t=this.options,e=this._cachedMeta,i=e.iScale,s=[];let n,o;for(n=0,o=e.data.length;n<o;++n)s.push(i.getPixelForValue(this.getParsed(n)[i.axis],n));const a=t.barThickness;return{min:a||zn(e),pixels:s,start:i._startPixel,end:i._endPixel,stackCount:this._getStackCount(),scale:i,grouped:t.grouped,ratio:a?1:t.categoryPercentage*t.barPercentage}}_calculateBarValuePixels(t){const{_cachedMeta:{vScale:e,_stacked:i,index:n},options:{base:o,minBarLength:a}}=this,r=o||0,l=this.getParsed(t),h=l._custom,c=Bn(h);let d,u,f=l[e.axis],g=0,p=i?this.applyStack(e,l,i):f;p!==f&&(g=p-f,p=f),c&&(f=h.barStart,p=h.barEnd-h.barStart,0!==f&&F(f)!==F(h.barEnd)&&(g=0),g+=f);const m=s(o)||c?g:o;let x=e.getPixelForValue(m);if(d=this.chart.getDataVisibility(t)?e.getPixelForValue(g+p):x,u=d-x,Math.abs(u)<a){u=function(t,e,i){return 0!==t?F(t):(e.isHorizontal()?1:-1)*(e.min>=i?1:-1)}(u,e,r)*a,f===r&&(x-=u/2);const t=e.getPixelForDecimal(0),s=e.getPixelForDecimal(1),o=Math.min(t,s),h=Math.max(t,s);x=Math.max(Math.min(x,h),o),d=x+u,i&&!c&&(l._stacks[e.axis]._visualValues[n]=e.getValueForPixel(d)-e.getValueForPixel(x))}if(x===e.getPixelForValue(r)){const t=F(u)*e.getLineWidthForValue(r)/2;x+=t,u-=t}return{size:u,base:x,head:d,center:d+u/2}}_calculateBarIndexPixels(t,e){const i=e.scale,n=this.options,o=n.skipNull,a=l(n.maxBarThickness,1/0);let r,h;const c=this._getAxisCount();if(e.grouped){const i=o?this._getStackCount(t):e.stackCount,d="flex"===n.barThickness?function(t,e,i,s){const n=e.pixels,o=n[t];let a=t>0?n[t-1]:null,r=t<n.length-1?n[t+1]:null;const l=i.categoryPercentage;null===a&&(a=o-(null===r?e.end-e.start:r-o)),null===r&&(r=o+o-a);const h=o-(o-Math.min(a,r))/2*l;return{chunk:Math.abs(r-a)/2*l/s,ratio:i.barPercentage,start:h}}(t,e,n,i*c):function(t,e,i,n){const o=i.barThickness;let a,r;return s(o)?(a=e.min*i.categoryPercentage,r=i.barPercentage):(a=o*n,r=1),{chunk:a/n,ratio:r,start:e.pixels[t]-a/2}}(t,e,n,i*c),u="x"===this.chart.options.indexAxis?this.getDataset().xAxisID:this.getDataset().yAxisID,f=this._getAxis().indexOf(l(u,this.getFirstScaleIdForIndexAxis())),g=this._getStackIndex(this.index,this._cachedMeta.stack,o?t:void 0)+f;r=d.start+d.chunk*g+d.chunk/2,h=Math.min(a,d.chunk*d.ratio)}else r=i.getPixelForValue(this.getParsed(t)[i.axis],t),h=Math.min(a,e.min*e.ratio);return{base:r-h/2,head:r+h/2,center:r,size:h}}draw(){const t=this._cachedMeta,e=t.vScale,i=t.data,s=i.length;let n=0;for(;n<s;++n)null===this.getParsed(n)[e.axis]||i[n].hidden||i[n].draw(this._ctx)}},BubbleController:class extends js{static id="bubble";static defaults={datasetElementType:!1,dataElementType:"point",animations:{numbers:{type:"number",properties:["x","y","borderWidth","radius"]}}};static overrides={scales:{x:{type:"linear"},y:{type:"linear"}}};initialize(){this.enableOptionSharing=!0,super.initialize()}parsePrimitiveData(t,e,i,s){const n=super.parsePrimitiveData(t,e,i,s);for(let t=0;t<n.length;t++)n[t]._custom=this.resolveDataElementOptions(t+i).radius;return n}parseArrayData(t,e,i,s){const n=super.parseArrayData(t,e,i,s);for(let t=0;t<n.length;t++){const s=e[i+t];n[t]._custom=l(s[2],this.resolveDataElementOptions(t+i).radius)}return n}parseObjectData(t,e,i,s){const n=super.parseObjectData(t,e,i,s);for(let t=0;t<n.length;t++){const s=e[i+t];n[t]._custom=l(s&&s.r&&+s.r,this.resolveDataElementOptions(t+i).radius)}return n}getMaxOverflow(){const t=this._cachedMeta.data;let e=0;for(let i=t.length-1;i>=0;--i)e=Math.max(e,t[i].size(this.resolveDataElementOptions(i))/2);return e>0&&e}getLabelAndValue(t){const e=this._cachedMeta,i=this.chart.data.labels||[],{xScale:s,yScale:n}=e,o=this.getParsed(t),a=s.getLabelForValue(o.x),r=n.getLabelForValue(o.y),l=o._custom;return{label:i[t]||"",value:"("+a+", "+r+(l?", "+l:"")+")"}}update(t){const e=this._cachedMeta.data;this.updateElements(e,0,e.length,t)}updateElements(t,e,i,s){const n="reset"===s,{iScale:o,vScale:a}=this._cachedMeta,{sharedOptions:r,includeOptions:l}=this._getSharedOptions(e,s),h=o.axis,c=a.axis;for(let d=e;d<e+i;d++){const e=t[d],i=!n&&this.getParsed(d),u={},f=u[h]=n?o.getPixelForDecimal(.5):o.getPixelForValue(i[h]),g=u[c]=n?a.getBasePixel():a.getPixelForValue(i[c]);u.skip=isNaN(f)||isNaN(g),l&&(u.options=r||this.resolveDataElementOptions(d,e.active?"active":s),n&&(u.options.radius=0)),this.updateElement(e,d,u,s)}}resolveDataElementOptions(t,e){const i=this.getParsed(t);let s=super.resolveDataElementOptions(t,e);s.$shared&&(s=Object.assign({},s,{$shared:!1}));const n=s.radius;return"active"!==e&&(s.radius=0),s.radius+=l(i&&i._custom,n),s}},DoughnutController:$n,LineController:class extends js{static id="line";static defaults={datasetElementType:"line",dataElementType:"point",showLine:!0,spanGaps:!1};static overrides={scales:{_index_:{type:"category"},_value_:{type:"linear"}}};initialize(){this.enableOptionSharing=!0,this.supportsDecimation=!0,super.initialize()}update(t){const e=this._cachedMeta,{dataset:i,data:s=[],_dataset:n}=e,o=this.chart._animationsDisabled;let{start:a,count:r}=pt(e,s,o);this._drawStart=a,this._drawCount=r,mt(e)&&(a=0,r=s.length),i._chart=this.chart,i._datasetIndex=this.index,i._decimated=!!n._decimated,i.points=s;const l=this.resolveDatasetElementOptions(t);this.options.showLine||(l.borderWidth=0),l.segment=this.options.segment,this.updateElement(i,void 0,{animated:!o,options:l},t),this.updateElements(s,a,r,t)}updateElements(t,e,i,n){const o="reset"===n,{iScale:a,vScale:r,_stacked:l,_dataset:h}=this._cachedMeta,{sharedOptions:c,includeOptions:d}=this._getSharedOptions(e,n),u=a.axis,f=r.axis,{spanGaps:g,segment:p}=this.options,m=N(g)?g:Number.POSITIVE_INFINITY,x=this.chart._animationsDisabled||o||"none"===n,b=e+i,_=t.length;let y=e>0&&this.getParsed(e-1);for(let i=0;i<_;++i){const g=t[i],_=x?g:{};if(i<e||i>=b){_.skip=!0;continue}const v=this.getParsed(i),M=s(v[f]),w=_[u]=a.getPixelForValue(v[u],i),k=_[f]=o||M?r.getBasePixel():r.getPixelForValue(l?this.applyStack(r,v,l):v[f],i);_.skip=isNaN(w)||isNaN(k)||M,_.stop=i>0&&Math.abs(v[u]-y[u])>m,p&&(_.parsed=v,_.raw=h.data[i]),d&&(_.options=c||this.resolveDataElementOptions(i,g.active?"active":n)),x||this.updateElement(g,i,_,n),y=v}}getMaxOverflow(){const t=this._cachedMeta,e=t.dataset,i=e.options&&e.options.borderWidth||0,s=t.data||[];if(!s.length)return i;const n=s[0].size(this.resolveDataElementOptions(0)),o=s[s.length-1].size(this.resolveDataElementOptions(s.length-1));return Math.max(i,n,o)/2}draw(){const t=this._cachedMeta;t.dataset.updateControlPoints(this.chart.chartArea,t.iScale.axis),super.draw()}},PieController:class extends $n{static id="pie";static defaults={cutout:0,rotation:0,circumference:360,radius:"100%"}},PolarAreaController:Yn,RadarController:class extends js{static id="radar";static defaults={datasetElementType:"line",dataElementType:"point",indexAxis:"r",showLine:!0,elements:{line:{fill:"start"}}};static overrides={aspectRatio:1,scales:{r:{type:"radialLinear"}}};getLabelAndValue(t){const e=this._cachedMeta.vScale,i=this.getParsed(t);return{label:e.getLabels()[t],value:""+e.getLabelForValue(i[e.axis])}}parseObjectData(t,e,i,s){return ii.bind(this)(t,e,i,s)}update(t){const e=this._cachedMeta,i=e.dataset,s=e.data||[],n=e.iScale.getLabels();if(i.points=s,"resize"!==t){const e=this.resolveDatasetElementOptions(t);this.options.showLine||(e.borderWidth=0);const o={_loop:!0,_fullLoop:n.length===s.length,options:e};this.updateElement(i,void 0,o,t)}this.updateElements(s,0,s.length,t)}updateElements(t,e,i,s){const n=this._cachedMeta.rScale,o="reset"===s;for(let a=e;a<e+i;a++){const e=t[a],i=this.resolveDataElementOptions(a,e.active?"active":s),r=n.getPointPositionForValue(a,this.getParsed(a).r),l=o?n.xCenter:r.x,h=o?n.yCenter:r.y,c={x:l,y:h,angle:r.angle,skip:isNaN(l)||isNaN(h),options:i};this.updateElement(e,a,c,s)}}},ScatterController:class extends js{static id="scatter";static defaults={datasetElementType:!1,dataElementType:"point",showLine:!1,fill:!1};static overrides={interaction:{mode:"point"},scales:{x:{type:"linear"},y:{type:"linear"}}};getLabelAndValue(t){const e=this._cachedMeta,i=this.chart.data.labels||[],{xScale:s,yScale:n}=e,o=this.getParsed(t),a=s.getLabelForValue(o.x),r=n.getLabelForValue(o.y);return{label:i[t]||"",value:"("+a+", "+r+")"}}update(t){const e=this._cachedMeta,{data:i=[]}=e,s=this.chart._animationsDisabled;let{start:n,count:o}=pt(e,i,s);if(this._drawStart=n,this._drawCount=o,mt(e)&&(n=0,o=i.length),this.options.showLine){this.datasetElementType||this.addElements();const{dataset:n,_dataset:o}=e;n._chart=this.chart,n._datasetIndex=this.index,n._decimated=!!o._decimated,n.points=i;const a=this.resolveDatasetElementOptions(t);a.segment=this.options.segment,this.updateElement(n,void 0,{animated:!s,options:a},t)}else this.datasetElementType&&(delete e.dataset,this.datasetElementType=!1);this.updateElements(i,n,o,t)}addElements(){const{showLine:t}=this.options;!this.datasetElementType&&t&&(this.datasetElementType=this.chart.registry.getElement("line")),super.addElements()}updateElements(t,e,i,n){const o="reset"===n,{iScale:a,vScale:r,_stacked:l,_dataset:h}=this._cachedMeta,c=this.resolveDataElementOptions(e,n),d=this.getSharedOptions(c),u=this.includeOptions(n,d),f=a.axis,g=r.axis,{spanGaps:p,segment:m}=this.options,x=N(p)?p:Number.POSITIVE_INFINITY,b=this.chart._animationsDisabled||o||"none"===n;let _=e>0&&this.getParsed(e-1);for(let c=e;c<e+i;++c){const e=t[c],i=this.getParsed(c),p=b?e:{},y=s(i[g]),v=p[f]=a.getPixelForValue(i[f],c),M=p[g]=o||y?r.getBasePixel():r.getPixelForValue(l?this.applyStack(r,i,l):i[g],c);p.skip=isNaN(v)||isNaN(M)||y,p.stop=c>0&&Math.abs(i[f]-_[f])>x,m&&(p.parsed=i,p.raw=h.data[c]),u&&(p.options=d||this.resolveDataElementOptions(c,e.active?"active":n)),b||this.updateElement(e,c,p,n),_=i}this.updateSharedOptions(d,n,c)}getMaxOverflow(){const t=this._cachedMeta,e=t.data||[];if(!this.options.showLine){let t=0;for(let i=e.length-1;i>=0;--i)t=Math.max(t,e[i].size(this.resolveDataElementOptions(i))/2);return t>0&&t}const i=t.dataset,s=i.options&&i.options.borderWidth||0;if(!e.length)return s;const n=e[0].size(this.resolveDataElementOptions(0)),o=e[e.length-1].size(this.resolveDataElementOptions(e.length-1));return Math.max(s,n,o)/2}}});function Xn(t,e,i,s){const n=vi(t.options.borderRadius,["outerStart","outerEnd","innerStart","innerEnd"]);const o=(i-e)/2,a=Math.min(o,s*e/2),r=t=>{const e=(i-Math.min(o,t))*s/2;return Z(t,0,Math.min(o,e))};return{outerStart:r(n.outerStart),outerEnd:r(n.outerEnd),innerStart:Z(n.innerStart,0,a),innerEnd:Z(n.innerEnd,0,a)}}function qn(t,e,i,s){return{x:i+t*Math.cos(e),y:s+t*Math.sin(e)}}function Kn(t,e,i,s,n,o){const{x:a,y:r,startAngle:l,pixelMargin:h,innerRadius:c}=e,d=Math.max(e.outerRadius+s+i-h,0),u=c>0?c+s+i+h:0;let f=0;const g=n-l;if(s){const t=((c>0?c-s:0)+(d>0?d-s:0))/2;f=(g-(0!==t?g*t/(t+s):g))/2}const p=(g-Math.max(.001,g*d-i/C)/d)/2,m=l+p+f,x=n-p-f,{outerStart:b,outerEnd:_,innerStart:y,innerEnd:v}=Xn(e,u,d,x-m),M=d-b,w=d-_,k=m+b/M,S=x-_/w,P=u+y,D=u+v,O=m+y/P,A=x-v/D;if(t.beginPath(),o){const e=(k+S)/2;if(t.arc(a,r,d,k,e),t.arc(a,r,d,e,S),_>0){const e=qn(w,S,a,r);t.arc(e.x,e.y,_,S,x+E)}const i=qn(D,x,a,r);if(t.lineTo(i.x,i.y),v>0){const e=qn(D,A,a,r);t.arc(e.x,e.y,v,x+E,A+Math.PI)}const s=(x-v/u+(m+y/u))/2;if(t.arc(a,r,u,x-v/u,s,!0),t.arc(a,r,u,s,m+y/u,!0),y>0){const e=qn(P,O,a,r);t.arc(e.x,e.y,y,O+Math.PI,m-E)}const n=qn(M,m,a,r);if(t.lineTo(n.x,n.y),b>0){const e=qn(M,k,a,r);t.arc(e.x,e.y,b,m-E,k)}}else{t.moveTo(a,r);const e=Math.cos(k)*d+a,i=Math.sin(k)*d+r;t.lineTo(e,i);const s=Math.cos(S)*d+a,n=Math.sin(S)*d+r;t.lineTo(s,n)}t.closePath()}function Gn(t,e,i,s,n){const{fullCircles:o,startAngle:a,circumference:r,options:l}=e,{borderWidth:h,borderJoinStyle:c,borderDash:d,borderDashOffset:u,borderRadius:f}=l,g="inner"===l.borderAlign;if(!h)return;t.setLineDash(d||[]),t.lineDashOffset=u,g?(t.lineWidth=2*h,t.lineJoin=c||"round"):(t.lineWidth=h,t.lineJoin=c||"bevel");let p=e.endAngle;if(o){Kn(t,e,i,s,p,n);for(let e=0;e<o;++e)t.stroke();isNaN(r)||(p=a+(r%O||O))}g&&function(t,e,i){const{startAngle:s,pixelMargin:n,x:o,y:a,outerRadius:r,innerRadius:l}=e;let h=n/r;t.beginPath(),t.arc(o,a,r,s-h,i+h),l>n?(h=n/l,t.arc(o,a,l,i+h,s-h,!0)):t.arc(o,a,n,i+E,s-E),t.closePath(),t.clip()}(t,e,p),l.selfJoin&&p-a>=C&&0===f&&"miter"!==c&&function(t,e,i){const{startAngle:s,x:n,y:o,outerRadius:a,innerRadius:r,options:l}=e,{borderWidth:h,borderJoinStyle:c}=l,d=Math.min(h/a,G(s-i));if(t.beginPath(),t.arc(n,o,a-h/2,s+d/2,i-d/2),r>0){const e=Math.min(h/r,G(s-i));t.arc(n,o,r+h/2,i-e/2,s+e/2,!0)}else{const e=Math.min(h/2,a*G(s-i));if("round"===c)t.arc(n,o,e,i-C/2,s+C/2,!0);else if("bevel"===c){const a=2*e*e,r=-a*Math.cos(i+C/2)+n,l=-a*Math.sin(i+C/2)+o,h=a*Math.cos(s+C/2)+n,c=a*Math.sin(s+C/2)+o;t.lineTo(r,l),t.lineTo(h,c)}}t.closePath(),t.moveTo(0,0),t.rect(0,0,t.canvas.width,t.canvas.height),t.clip("evenodd")}(t,e,p),o||(Kn(t,e,i,s,p,n),t.stroke())}function Jn(t,e,i=e){t.lineCap=l(i.borderCapStyle,e.borderCapStyle),t.setLineDash(l(i.borderDash,e.borderDash)),t.lineDashOffset=l(i.borderDashOffset,e.borderDashOffset),t.lineJoin=l(i.borderJoinStyle,e.borderJoinStyle),t.lineWidth=l(i.borderWidth,e.borderWidth),t.strokeStyle=l(i.borderColor,e.borderColor)}function Zn(t,e,i){t.lineTo(i.x,i.y)}function Qn(t,e,i={}){const s=t.length,{start:n=0,end:o=s-1}=i,{start:a,end:r}=e,l=Math.max(n,a),h=Math.min(o,r),c=n<a&&o<a||n>r&&o>r;return{count:s,start:l,loop:e.loop,ilen:h<l&&!c?s+h-l:h-l}}function to(t,e,i,s){const{points:n,options:o}=e,{count:a,start:r,loop:l,ilen:h}=Qn(n,i,s),c=function(t){return t.stepped?Fe:t.tension||"monotone"===t.cubicInterpolationMode?Ve:Zn}(o);let d,u,f,{move:g=!0,reverse:p}=s||{};for(d=0;d<=h;++d)u=n[(r+(p?h-d:d))%a],u.skip||(g?(t.moveTo(u.x,u.y),g=!1):c(t,f,u,p,o.stepped),f=u);return l&&(u=n[(r+(p?h:0))%a],c(t,f,u,p,o.stepped)),!!l}function eo(t,e,i,s){const n=e.points,{count:o,start:a,ilen:r}=Qn(n,i,s),{move:l=!0,reverse:h}=s||{};let c,d,u,f,g,p,m=0,x=0;const b=t=>(a+(h?r-t:t))%o,_=()=>{f!==g&&(t.lineTo(m,g),t.lineTo(m,f),t.lineTo(m,p))};for(l&&(d=n[b(0)],t.moveTo(d.x,d.y)),c=0;c<=r;++c){if(d=n[b(c)],d.skip)continue;const e=d.x,i=d.y,s=0|e;s===u?(i<f?f=i:i>g&&(g=i),m=(x*m+e)/++x):(_(),t.lineTo(e,i),u=s,x=0,f=g=i),p=i}_()}function io(t){const e=t.options,i=e.borderDash&&e.borderDash.length;return!(t._decimated||t._loop||e.tension||"monotone"===e.cubicInterpolationMode||e.stepped||i)?eo:to}const so="function"==typeof Path2D;function no(t,e,i,s){so&&!e.options.segment?function(t,e,i,s){let n=e._path;n||(n=e._path=new Path2D,e.path(n,i,s)&&n.closePath()),Jn(t,e.options),t.stroke(n)}(t,e,i,s):function(t,e,i,s){const{segments:n,options:o}=e,a=io(e);for(const r of n)Jn(t,o,r.style),t.beginPath(),a(t,e,r,{start:i,end:i+s-1})&&t.closePath(),t.stroke()}(t,e,i,s)}class oo extends $s{static id="line";static defaults={borderCapStyle:"butt",borderDash:[],borderDashOffset:0,borderJoinStyle:"miter",borderWidth:3,capBezierPoints:!0,cubicInterpolationMode:"default",fill:!1,spanGaps:!1,stepped:!1,tension:0};static defaultRoutes={backgroundColor:"backgroundColor",borderColor:"borderColor"};static descriptors={_scriptable:!0,_indexable:t=>"borderDash"!==t&&"fill"!==t};constructor(t){super(),this.animated=!0,this.options=void 0,this._chart=void 0,this._loop=void 0,this._fullLoop=void 0,this._path=void 0,this._points=void 0,this._segments=void 0,this._decimated=!1,this._pointsUpdated=!1,this._datasetIndex=void 0,t&&Object.assign(this,t)}updateControlPoints(t,e){const i=this.options;if((i.tension||"monotone"===i.cubicInterpolationMode)&&!i.stepped&&!this._pointsUpdated){const s=i.spanGaps?this._loop:this._fullLoop;hi(this._points,i,t,s,e),this._pointsUpdated=!0}}set points(t){this._points=t,delete this._segments,delete this._path,this._pointsUpdated=!1}get points(){return this._points}get segments(){return this._segments||(this._segments=zi(this,this.options.segment))}first(){const t=this.segments,e=this.points;return t.length&&e[t[0].start]}last(){const t=this.segments,e=this.points,i=t.length;return i&&e[t[i-1].end]}interpolate(t,e){const i=this.options,s=t[e],n=this.points,o=Ii(this,{property:e,start:s,end:s});if(!o.length)return;const a=[],r=function(t){return t.stepped?pi:t.tension||"monotone"===t.cubicInterpolationMode?mi:gi}(i);let l,h;for(l=0,h=o.length;l<h;++l){const{start:h,end:c}=o[l],d=n[h],u=n[c];if(d===u){a.push(d);continue}const f=r(d,u,Math.abs((s-d[e])/(u[e]-d[e])),i.stepped);f[e]=t[e],a.push(f)}return 1===a.length?a[0]:a}pathSegment(t,e,i){return io(this)(t,this,e,i)}path(t,e,i){const s=this.segments,n=io(this);let o=this._loop;e=e||0,i=i||this.points.length-e;for(const a of s)o&=n(t,this,a,{start:e,end:e+i-1});return!!o}draw(t,e,i,s){const n=this.options||{};(this.points||[]).length&&n.borderWidth&&(t.save(),no(t,this,i,s),t.restore()),this.animated&&(this._pointsUpdated=!1,this._path=void 0)}}function ao(t,e,i,s){const n=t.options,{[i]:o}=t.getProps([i],s);return Math.abs(e-o)<n.radius+n.hitRadius}function ro(t,e){const{x:i,y:s,base:n,width:o,height:a}=t.getProps(["x","y","base","width","height"],e);let r,l,h,c,d;return t.horizontal?(d=a/2,r=Math.min(i,n),l=Math.max(i,n),h=s-d,c=s+d):(d=o/2,r=i-d,l=i+d,h=Math.min(s,n),c=Math.max(s,n)),{left:r,top:h,right:l,bottom:c}}function lo(t,e,i,s){return t?0:Z(e,i,s)}function ho(t){const e=ro(t),i=e.right-e.left,s=e.bottom-e.top,n=function(t,e,i){const s=t.options.borderWidth,n=t.borderSkipped,o=Mi(s);return{t:lo(n.top,o.top,0,i),r:lo(n.right,o.right,0,e),b:lo(n.bottom,o.bottom,0,i),l:lo(n.left,o.left,0,e)}}(t,i/2,s/2),a=function(t,e,i){const{enableBorderRadius:s}=t.getProps(["enableBorderRadius"]),n=t.options.borderRadius,a=wi(n),r=Math.min(e,i),l=t.borderSkipped,h=s||o(n);return{topLeft:lo(!h||l.top||l.left,a.topLeft,0,r),topRight:lo(!h||l.top||l.right,a.topRight,0,r),bottomLeft:lo(!h||l.bottom||l.left,a.bottomLeft,0,r),bottomRight:lo(!h||l.bottom||l.right,a.bottomRight,0,r)}}(t,i/2,s/2);return{outer:{x:e.left,y:e.top,w:i,h:s,radius:a},inner:{x:e.left+n.l,y:e.top+n.t,w:i-n.l-n.r,h:s-n.t-n.b,radius:{topLeft:Math.max(0,a.topLeft-Math.max(n.t,n.l)),topRight:Math.max(0,a.topRight-Math.max(n.t,n.r)),bottomLeft:Math.max(0,a.bottomLeft-Math.max(n.b,n.l)),bottomRight:Math.max(0,a.bottomRight-Math.max(n.b,n.r))}}}}function co(t,e,i,s){const n=null===e,o=null===i,a=t&&!(n&&o)&&ro(t,s);return a&&(n||tt(e,a.left,a.right))&&(o||tt(i,a.top,a.bottom))}function uo(t,e){t.rect(e.x,e.y,e.w,e.h)}function fo(t,e,i={}){const s=t.x!==i.x?-e:0,n=t.y!==i.y?-e:0,o=(t.x+t.w!==i.x+i.w?e:0)-s,a=(t.y+t.h!==i.y+i.h?e:0)-n;return{x:t.x+s,y:t.y+n,w:t.w+o,h:t.h+a,radius:t.radius}}var go=Object.freeze({__proto__:null,ArcElement:class extends $s{static id="arc";static defaults={borderAlign:"center",borderColor:"#fff",borderDash:[],borderDashOffset:0,borderJoinStyle:void 0,borderRadius:0,borderWidth:2,offset:0,spacing:0,angle:void 0,circular:!0,selfJoin:!1};static defaultRoutes={backgroundColor:"backgroundColor"};static descriptors={_scriptable:!0,_indexable:t=>"borderDash"!==t};circumference;endAngle;fullCircles;innerRadius;outerRadius;pixelMargin;startAngle;constructor(t){super(),this.options=void 0,this.circumference=void 0,this.startAngle=void 0,this.endAngle=void 0,this.innerRadius=void 0,this.outerRadius=void 0,this.pixelMargin=0,this.fullCircles=0,t&&Object.assign(this,t)}inRange(t,e,i){const s=this.getProps(["x","y"],i),{angle:n,distance:o}=X(s,{x:t,y:e}),{startAngle:a,endAngle:r,innerRadius:h,outerRadius:c,circumference:d}=this.getProps(["startAngle","endAngle","innerRadius","outerRadius","circumference"],i),u=(this.options.spacing+this.options.borderWidth)/2,f=l(d,r-a),g=J(n,a,r)&&a!==r,p=f>=O||g,m=tt(o,h+u,c+u);return p&&m}getCenterPoint(t){const{x:e,y:i,startAngle:s,endAngle:n,innerRadius:o,outerRadius:a}=this.getProps(["x","y","startAngle","endAngle","innerRadius","outerRadius"],t),{offset:r,spacing:l}=this.options,h=(s+n)/2,c=(o+a+l+r)/2;return{x:e+Math.cos(h)*c,y:i+Math.sin(h)*c}}tooltipPosition(t){return this.getCenterPoint(t)}draw(t){const{options:e,circumference:i}=this,s=(e.offset||0)/4,n=(e.spacing||0)/2,o=e.circular;if(this.pixelMargin="inner"===e.borderAlign?.33:0,this.fullCircles=i>O?Math.floor(i/O):0,0===i||this.innerRadius<0||this.outerRadius<0)return;t.save();const a=(this.startAngle+this.endAngle)/2;t.translate(Math.cos(a)*s,Math.sin(a)*s);const r=s*(1-Math.sin(Math.min(C,i||0)));t.fillStyle=e.backgroundColor,t.strokeStyle=e.borderColor,function(t,e,i,s,n){const{fullCircles:o,startAngle:a,circumference:r}=e;let l=e.endAngle;if(o){Kn(t,e,i,s,l,n);for(let e=0;e<o;++e)t.fill();isNaN(r)||(l=a+(r%O||O))}Kn(t,e,i,s,l,n),t.fill()}(t,this,r,n,o),Gn(t,this,r,n,o),t.restore()}},BarElement:class extends $s{static id="bar";static defaults={borderSkipped:"start",borderWidth:0,borderRadius:0,inflateAmount:"auto",pointStyle:void 0};static defaultRoutes={backgroundColor:"backgroundColor",borderColor:"borderColor"};constructor(t){super(),this.options=void 0,this.horizontal=void 0,this.base=void 0,this.width=void 0,this.height=void 0,this.inflateAmount=void 0,t&&Object.assign(this,t)}draw(t){const{inflateAmount:e,options:{borderColor:i,backgroundColor:s}}=this,{inner:n,outer:o}=ho(this),a=(r=o.radius).topLeft||r.topRight||r.bottomLeft||r.bottomRight?He:uo;var r;t.save(),o.w===n.w&&o.h===n.h||(t.beginPath(),a(t,fo(o,e,n)),t.clip(),a(t,fo(n,-e,o)),t.fillStyle=i,t.fill("evenodd")),t.beginPath(),a(t,fo(n,e)),t.fillStyle=s,t.fill(),t.restore()}inRange(t,e,i){return co(this,t,e,i)}inXRange(t,e){return co(this,t,null,e)}inYRange(t,e){return co(this,null,t,e)}getCenterPoint(t){const{x:e,y:i,base:s,horizontal:n}=this.getProps(["x","y","base","horizontal"],t);return{x:n?(e+s)/2:e,y:n?i:(i+s)/2}}getRange(t){return"x"===t?this.width/2:this.height/2}},LineElement:oo,PointElement:class extends $s{static id="point";parsed;skip;stop;static defaults={borderWidth:1,hitRadius:1,hoverBorderWidth:1,hoverRadius:4,pointStyle:"circle",radius:3,rotation:0};static defaultRoutes={backgroundColor:"backgroundColor",borderColor:"borderColor"};constructor(t){super(),this.options=void 0,this.parsed=void 0,this.skip=void 0,this.stop=void 0,t&&Object.assign(this,t)}inRange(t,e,i){const s=this.options,{x:n,y:o}=this.getProps(["x","y"],i);return Math.pow(t-n,2)+Math.pow(e-o,2)<Math.pow(s.hitRadius+s.radius,2)}inXRange(t,e){return ao(this,t,"x",e)}inYRange(t,e){return ao(this,t,"y",e)}getCenterPoint(t){const{x:e,y:i}=this.getProps(["x","y"],t);return{x:e,y:i}}size(t){let e=(t=t||this.options||{}).radius||0;e=Math.max(e,e&&t.hoverRadius||0);return 2*(e+(e&&t.borderWidth||0))}draw(t,e){const i=this.options;this.skip||i.radius<.1||!Re(this,e,this.size(i)/2)||(t.strokeStyle=i.borderColor,t.lineWidth=i.borderWidth,t.fillStyle=i.backgroundColor,Le(t,i,this.x,this.y))}getRange(){const t=this.options||{};return t.radius+t.hitRadius}}});function po(t,e,i,s){const n=t.indexOf(e);if(-1===n)return((t,e,i,s)=>("string"==typeof e?(i=t.push(e)-1,s.unshift({index:i,label:e})):isNaN(e)&&(i=null),i))(t,e,i,s);return n!==t.lastIndexOf(e)?i:n}function mo(t){const e=this.getLabels();return t>=0&&t<e.length?e[t]:t}function xo(t,e,{horizontal:i,minRotation:s}){const n=$(s),o=(i?Math.sin(n):Math.cos(n))||.001,a=.75*e*(""+t).length;return Math.min(e/o,a)}class bo extends tn{constructor(t){super(t),this.start=void 0,this.end=void 0,this._startValue=void 0,this._endValue=void 0,this._valueRange=0}parse(t,e){return s(t)||("number"==typeof t||t instanceof Number)&&!isFinite(+t)?null:+t}handleTickRangeOptions(){const{beginAtZero:t}=this.options,{minDefined:e,maxDefined:i}=this.getUserBounds();let{min:s,max:n}=this;const o=t=>s=e?s:t,a=t=>n=i?n:t;if(t){const t=F(s),e=F(n);t<0&&e<0?a(0):t>0&&e>0&&o(0)}if(s===n){let e=0===n?1:Math.abs(.05*n);a(n+e),t||o(s-e)}this.min=s,this.max=n}getTickLimit(){const t=this.options.ticks;let e,{maxTicksLimit:i,stepSize:s}=t;return s?(e=Math.ceil(this.max/s)-Math.floor(this.min/s)+1,e>1e3&&(console.warn(`scales.${this.id}.ticks.stepSize: ${s} would result generating up to ${e} ticks. Limiting to 1000.`),e=1e3)):(e=this.computeTickLimit(),i=i||11),i&&(e=Math.min(i,e)),e}computeTickLimit(){return Number.POSITIVE_INFINITY}buildTicks(){const t=this.options,e=t.ticks;let i=this.getTickLimit();i=Math.max(2,i);const n=function(t,e){const i=[],{bounds:n,step:o,min:a,max:r,precision:l,count:h,maxTicks:c,maxDigits:d,includeBounds:u}=t,f=o||1,g=c-1,{min:p,max:m}=e,x=!s(a),b=!s(r),_=!s(h),y=(m-p)/(d+1);let v,M,w,k,S=B((m-p)/g/f)*f;if(S<1e-14&&!x&&!b)return[{value:p},{value:m}];k=Math.ceil(m/S)-Math.floor(p/S),k>g&&(S=B(k*S/g/f)*f),s(l)||(v=Math.pow(10,l),S=Math.ceil(S*v)/v),"ticks"===n?(M=Math.floor(p/S)*S,w=Math.ceil(m/S)*S):(M=p,w=m),x&&b&&o&&H((r-a)/o,S/1e3)?(k=Math.round(Math.min((r-a)/S,c)),S=(r-a)/k,M=a,w=r):_?(M=x?a:M,w=b?r:w,k=h-1,S=(w-M)/k):(k=(w-M)/S,k=V(k,Math.round(k),S/1e3)?Math.round(k):Math.ceil(k));const P=Math.max(U(S),U(M));v=Math.pow(10,s(l)?P:l),M=Math.round(M*v)/v,w=Math.round(w*v)/v;let D=0;for(x&&(u&&M!==a?(i.push({value:a}),M<a&&D++,V(Math.round((M+D*S)*v)/v,a,xo(a,y,t))&&D++):M<a&&D++);D<k;++D){const t=Math.round((M+D*S)*v)/v;if(b&&t>r)break;i.push({value:t})}return b&&u&&w!==r?i.length&&V(i[i.length-1].value,r,xo(r,y,t))?i[i.length-1].value=r:i.push({value:r}):b&&w!==r||i.push({value:w}),i}({maxTicks:i,bounds:t.bounds,min:t.min,max:t.max,precision:e.precision,step:e.stepSize,count:e.count,maxDigits:this._maxDigits(),horizontal:this.isHorizontal(),minRotation:e.minRotation||0,includeBounds:!1!==e.includeBounds},this._range||this);return"ticks"===t.bounds&&j(n,this,"value"),t.reverse?(n.reverse(),this.start=this.max,this.end=this.min):(this.start=this.min,this.end=this.max),n}configure(){const t=this.ticks;let e=this.min,i=this.max;if(super.configure(),this.options.offset&&t.length){const s=(i-e)/Math.max(t.length-1,1)/2;e-=s,i+=s}this._startValue=e,this._endValue=i,this._valueRange=i-e}getLabelForValue(t){return ne(t,this.chart.options.locale,this.options.ticks.format)}}class _o extends bo{static id="linear";static defaults={ticks:{callback:ae.formatters.numeric}};determineDataLimits(){const{min:t,max:e}=this.getMinMax(!0);this.min=a(t)?t:0,this.max=a(e)?e:1,this.handleTickRangeOptions()}computeTickLimit(){const t=this.isHorizontal(),e=t?this.width:this.height,i=$(this.options.ticks.minRotation),s=(t?Math.sin(i):Math.cos(i))||.001,n=this._resolveTickFontOptions(0);return Math.ceil(e/Math.min(40,n.lineHeight/s))}getPixelForValue(t){return null===t?NaN:this.getPixelForDecimal((t-this._startValue)/this._valueRange)}getValueForPixel(t){return this._startValue+this.getDecimalForPixel(t)*this._valueRange}}const yo=t=>Math.floor(z(t)),vo=(t,e)=>Math.pow(10,yo(t)+e);function Mo(t){return 1===t/Math.pow(10,yo(t))}function wo(t,e,i){const s=Math.pow(10,i),n=Math.floor(t/s);return Math.ceil(e/s)-n}function ko(t,{min:e,max:i}){e=r(t.min,e);const s=[],n=yo(e);let o=function(t,e){let i=yo(e-t);for(;wo(t,e,i)>10;)i++;for(;wo(t,e,i)<10;)i--;return Math.min(i,yo(t))}(e,i),a=o<0?Math.pow(10,Math.abs(o)):1;const l=Math.pow(10,o),h=n>o?Math.pow(10,n):0,c=Math.round((e-h)*a)/a,d=Math.floor((e-h)/l/10)*l*10;let u=Math.floor((c-d)/Math.pow(10,o)),f=r(t.min,Math.round((h+d+u*Math.pow(10,o))*a)/a);for(;f<i;)s.push({value:f,major:Mo(f),significand:u}),u>=10?u=u<15?15:20:u++,u>=20&&(o++,u=2,a=o>=0?1:a),f=Math.round((h+d+u*Math.pow(10,o))*a)/a;const g=r(t.max,f);return s.push({value:g,major:Mo(g),significand:u}),s}class So extends tn{static id="logarithmic";static defaults={ticks:{callback:ae.formatters.logarithmic,major:{enabled:!0}}};constructor(t){super(t),this.start=void 0,this.end=void 0,this._startValue=void 0,this._valueRange=0}parse(t,e){const i=bo.prototype.parse.apply(this,[t,e]);if(0!==i)return a(i)&&i>0?i:null;this._zero=!0}determineDataLimits(){const{min:t,max:e}=this.getMinMax(!0);this.min=a(t)?Math.max(0,t):null,this.max=a(e)?Math.max(0,e):null,this.options.beginAtZero&&(this._zero=!0),this._zero&&this.min!==this._suggestedMin&&!a(this._userMin)&&(this.min=t===vo(this.min,0)?vo(this.min,-1):vo(this.min,0)),this.handleTickRangeOptions()}handleTickRangeOptions(){const{minDefined:t,maxDefined:e}=this.getUserBounds();let i=this.min,s=this.max;const n=e=>i=t?i:e,o=t=>s=e?s:t;i===s&&(i<=0?(n(1),o(10)):(n(vo(i,-1)),o(vo(s,1)))),i<=0&&n(vo(s,-1)),s<=0&&o(vo(i,1)),this.min=i,this.max=s}buildTicks(){const t=this.options,e=ko({min:this._userMin,max:this._userMax},this);return"ticks"===t.bounds&&j(e,this,"value"),t.reverse?(e.reverse(),this.start=this.max,this.end=this.min):(this.start=this.min,this.end=this.max),e}getLabelForValue(t){return void 0===t?"0":ne(t,this.chart.options.locale,this.options.ticks.format)}configure(){const t=this.min;super.configure(),this._startValue=z(t),this._valueRange=z(this.max)-z(t)}getPixelForValue(t){return void 0!==t&&0!==t||(t=this.min),null===t||isNaN(t)?NaN:this.getPixelForDecimal(t===this.min?0:(z(t)-this._startValue)/this._valueRange)}getValueForPixel(t){const e=this.getDecimalForPixel(t);return Math.pow(10,this._startValue+e*this._valueRange)}}function Po(t){const e=t.ticks;if(e.display&&t.display){const t=ki(e.backdropPadding);return l(e.font&&e.font.size,ue.font.size)+t.height}return 0}function Do(t,e,i,s,n){return t===s||t===n?{start:e-i/2,end:e+i/2}:t<s||t>n?{start:e-i,end:e}:{start:e,end:e+i}}function Co(t){const e={l:t.left+t._padding.left,r:t.right-t._padding.right,t:t.top+t._padding.top,b:t.bottom-t._padding.bottom},i=Object.assign({},e),s=[],o=[],a=t._pointLabels.length,r=t.options.pointLabels,l=r.centerPointLabels?C/a:0;for(let u=0;u<a;u++){const a=r.setContext(t.getPointLabelContext(u));o[u]=a.padding;const f=t.getPointPosition(u,t.drawingArea+o[u],l),g=Si(a.font),p=(h=t.ctx,c=g,d=n(d=t._pointLabels[u])?d:[d],{w:Oe(h,c.string,d),h:d.length*c.lineHeight});s[u]=p;const m=G(t.getIndexAngle(u)+l),x=Math.round(Y(m));Oo(i,e,m,Do(x,f.x,p.w,0,180),Do(x,f.y,p.h,90,270))}var h,c,d;t.setCenterPoint(e.l-i.l,i.r-e.r,e.t-i.t,i.b-e.b),t._pointLabelItems=function(t,e,i){const s=[],n=t._pointLabels.length,o=t.options,{centerPointLabels:a,display:r}=o.pointLabels,l={extra:Po(o)/2,additionalAngle:a?C/n:0};let h;for(let o=0;o<n;o++){l.padding=i[o],l.size=e[o];const n=Ao(t,o,l);s.push(n),"auto"===r&&(n.visible=To(n,h),n.visible&&(h=n))}return s}(t,s,o)}function Oo(t,e,i,s,n){const o=Math.abs(Math.sin(i)),a=Math.abs(Math.cos(i));let r=0,l=0;s.start<e.l?(r=(e.l-s.start)/o,t.l=Math.min(t.l,e.l-r)):s.end>e.r&&(r=(s.end-e.r)/o,t.r=Math.max(t.r,e.r+r)),n.start<e.t?(l=(e.t-n.start)/a,t.t=Math.min(t.t,e.t-l)):n.end>e.b&&(l=(n.end-e.b)/a,t.b=Math.max(t.b,e.b+l))}function Ao(t,e,i){const s=t.drawingArea,{extra:n,additionalAngle:o,padding:a,size:r}=i,l=t.getPointPosition(e,s+n+a,o),h=Math.round(Y(G(l.angle+E))),c=function(t,e,i){90===i||270===i?t-=e/2:(i>270||i<90)&&(t-=e);return t}(l.y,r.h,h),d=function(t){if(0===t||180===t)return"center";if(t<180)return"left";return"right"}(h),u=function(t,e,i){"right"===i?t-=e:"center"===i&&(t-=e/2);return t}(l.x,r.w,d);return{visible:!0,x:l.x,y:c,textAlign:d,left:u,top:c,right:u+r.w,bottom:c+r.h}}function To(t,e){if(!e)return!0;const{left:i,top:s,right:n,bottom:o}=t;return!(Re({x:i,y:s},e)||Re({x:i,y:o},e)||Re({x:n,y:s},e)||Re({x:n,y:o},e))}function Lo(t,e,i){const{left:n,top:o,right:a,bottom:r}=i,{backdropColor:l}=e;if(!s(l)){const i=wi(e.borderRadius),s=ki(e.backdropPadding);t.fillStyle=l;const h=n-s.left,c=o-s.top,d=a-n+s.width,u=r-o+s.height;Object.values(i).some((t=>0!==t))?(t.beginPath(),He(t,{x:h,y:c,w:d,h:u,radius:i}),t.fill()):t.fillRect(h,c,d,u)}}function Eo(t,e,i,s){const{ctx:n}=t;if(i)n.arc(t.xCenter,t.yCenter,e,0,O);else{let i=t.getPointPosition(0,e);n.moveTo(i.x,i.y);for(let o=1;o<s;o++)i=t.getPointPosition(o,e),n.lineTo(i.x,i.y)}}class Ro extends bo{static id="radialLinear";static defaults={display:!0,animate:!0,position:"chartArea",angleLines:{display:!0,lineWidth:1,borderDash:[],borderDashOffset:0},grid:{circular:!1},startAngle:0,ticks:{showLabelBackdrop:!0,callback:ae.formatters.numeric},pointLabels:{backdropColor:void 0,backdropPadding:2,display:!0,font:{size:10},callback:t=>t,padding:5,centerPointLabels:!1}};static defaultRoutes={"angleLines.color":"borderColor","pointLabels.color":"color","ticks.color":"color"};static descriptors={angleLines:{_fallback:"grid"}};constructor(t){super(t),this.xCenter=void 0,this.yCenter=void 0,this.drawingArea=void 0,this._pointLabels=[],this._pointLabelItems=[]}setDimensions(){const t=this._padding=ki(Po(this.options)/2),e=this.width=this.maxWidth-t.width,i=this.height=this.maxHeight-t.height;this.xCenter=Math.floor(this.left+e/2+t.left),this.yCenter=Math.floor(this.top+i/2+t.top),this.drawingArea=Math.floor(Math.min(e,i)/2)}determineDataLimits(){const{min:t,max:e}=this.getMinMax(!1);this.min=a(t)&&!isNaN(t)?t:0,this.max=a(e)&&!isNaN(e)?e:0,this.handleTickRangeOptions()}computeTickLimit(){return Math.ceil(this.drawingArea/Po(this.options))}generateTickLabels(t){bo.prototype.generateTickLabels.call(this,t),this._pointLabels=this.getLabels().map(((t,e)=>{const i=d(this.options.pointLabels.callback,[t,e],this);return i||0===i?i:""})).filter(((t,e)=>this.chart.getDataVisibility(e)))}fit(){const t=this.options;t.display&&t.pointLabels.display?Co(this):this.setCenterPoint(0,0,0,0)}setCenterPoint(t,e,i,s){this.xCenter+=Math.floor((t-e)/2),this.yCenter+=Math.floor((i-s)/2),this.drawingArea-=Math.min(this.drawingArea/2,Math.max(t,e,i,s))}getIndexAngle(t){return G(t*(O/(this._pointLabels.length||1))+$(this.options.startAngle||0))}getDistanceFromCenterForValue(t){if(s(t))return NaN;const e=this.drawingArea/(this.max-this.min);return this.options.reverse?(this.max-t)*e:(t-this.min)*e}getValueForDistanceFromCenter(t){if(s(t))return NaN;const e=t/(this.drawingArea/(this.max-this.min));return this.options.reverse?this.max-e:this.min+e}getPointLabelContext(t){const e=this._pointLabels||[];if(t>=0&&t<e.length){const i=e[t];return function(t,e,i){return Ci(t,{label:i,index:e,type:"pointLabel"})}(this.getContext(),t,i)}}getPointPosition(t,e,i=0){const s=this.getIndexAngle(t)-E+i;return{x:Math.cos(s)*e+this.xCenter,y:Math.sin(s)*e+this.yCenter,angle:s}}getPointPositionForValue(t,e){return this.getPointPosition(t,this.getDistanceFromCenterForValue(e))}getBasePosition(t){return this.getPointPositionForValue(t||0,this.getBaseValue())}getPointLabelPosition(t){const{left:e,top:i,right:s,bottom:n}=this._pointLabelItems[t];return{left:e,top:i,right:s,bottom:n}}drawBackground(){const{backgroundColor:t,grid:{circular:e}}=this.options;if(t){const i=this.ctx;i.save(),i.beginPath(),Eo(this,this.getDistanceFromCenterForValue(this._endValue),e,this._pointLabels.length),i.closePath(),i.fillStyle=t,i.fill(),i.restore()}}drawGrid(){const t=this.ctx,e=this.options,{angleLines:i,grid:s,border:n}=e,o=this._pointLabels.length;let a,r,l;if(e.pointLabels.display&&function(t,e){const{ctx:i,options:{pointLabels:s}}=t;for(let n=e-1;n>=0;n--){const e=t._pointLabelItems[n];if(!e.visible)continue;const o=s.setContext(t.getPointLabelContext(n));Lo(i,o,e);const a=Si(o.font),{x:r,y:l,textAlign:h}=e;Ne(i,t._pointLabels[n],r,l+a.lineHeight/2,a,{color:o.color,textAlign:h,textBaseline:"middle"})}}(this,o),s.display&&this.ticks.forEach(((t,e)=>{if(0!==e||0===e&&this.min<0){r=this.getDistanceFromCenterForValue(t.value);const i=this.getContext(e),a=s.setContext(i),l=n.setContext(i);!function(t,e,i,s,n){const o=t.ctx,a=e.circular,{color:r,lineWidth:l}=e;!a&&!s||!r||!l||i<0||(o.save(),o.strokeStyle=r,o.lineWidth=l,o.setLineDash(n.dash||[]),o.lineDashOffset=n.dashOffset,o.beginPath(),Eo(t,i,a,s),o.closePath(),o.stroke(),o.restore())}(this,a,r,o,l)}})),i.display){for(t.save(),a=o-1;a>=0;a--){const s=i.setContext(this.getPointLabelContext(a)),{color:n,lineWidth:o}=s;o&&n&&(t.lineWidth=o,t.strokeStyle=n,t.setLineDash(s.borderDash),t.lineDashOffset=s.borderDashOffset,r=this.getDistanceFromCenterForValue(e.reverse?this.min:this.max),l=this.getPointPosition(a,r),t.beginPath(),t.moveTo(this.xCenter,this.yCenter),t.lineTo(l.x,l.y),t.stroke())}t.restore()}}drawBorder(){}drawLabels(){const t=this.ctx,e=this.options,i=e.ticks;if(!i.display)return;const s=this.getIndexAngle(0);let n,o;t.save(),t.translate(this.xCenter,this.yCenter),t.rotate(s),t.textAlign="center",t.textBaseline="middle",this.ticks.forEach(((s,a)=>{if(0===a&&this.min>=0&&!e.reverse)return;const r=i.setContext(this.getContext(a)),l=Si(r.font);if(n=this.getDistanceFromCenterForValue(this.ticks[a].value),r.showLabelBackdrop){t.font=l.string,o=t.measureText(s.label).width,t.fillStyle=r.backdropColor;const e=ki(r.backdropPadding);t.fillRect(-o/2-e.left,-n-l.size/2-e.top,o+e.width,l.size+e.height)}Ne(t,s.label,0,-n,l,{color:r.color,strokeColor:r.textStrokeColor,strokeWidth:r.textStrokeWidth})})),t.restore()}drawTitle(){}}const Io={millisecond:{common:!0,size:1,steps:1e3},second:{common:!0,size:1e3,steps:60},minute:{common:!0,size:6e4,steps:60},hour:{common:!0,size:36e5,steps:24},day:{common:!0,size:864e5,steps:30},week:{common:!1,size:6048e5,steps:4},month:{common:!0,size:2628e6,steps:12},quarter:{common:!1,size:7884e6,steps:4},year:{common:!0,size:3154e7}},zo=Object.keys(Io);function Fo(t,e){return t-e}function Vo(t,e){if(s(e))return null;const i=t._adapter,{parser:n,round:o,isoWeekday:r}=t._parseOpts;let l=e;return"function"==typeof n&&(l=n(l)),a(l)||(l="string"==typeof n?i.parse(l,n):i.parse(l)),null===l?null:(o&&(l="week"!==o||!N(r)&&!0!==r?i.startOf(l,o):i.startOf(l,"isoWeek",r)),+l)}function Bo(t,e,i,s){const n=zo.length;for(let o=zo.indexOf(t);o<n-1;++o){const t=Io[zo[o]],n=t.steps?t.steps:Number.MAX_SAFE_INTEGER;if(t.common&&Math.ceil((i-e)/(n*t.size))<=s)return zo[o]}return zo[n-1]}function Wo(t,e,i){if(i){if(i.length){const{lo:s,hi:n}=et(i,e);t[i[s]>=e?i[s]:i[n]]=!0}}else t[e]=!0}function No(t,e,i){const s=[],n={},o=e.length;let a,r;for(a=0;a<o;++a)r=e[a],n[r]=a,s.push({value:r,major:!1});return 0!==o&&i?function(t,e,i,s){const n=t._adapter,o=+n.startOf(e[0].value,s),a=e[e.length-1].value;let r,l;for(r=o;r<=a;r=+n.add(r,1,s))l=i[r],l>=0&&(e[l].major=!0);return e}(t,s,n,i):s}class Ho extends tn{static id="time";static defaults={bounds:"data",adapters:{},time:{parser:!1,unit:!1,round:!1,isoWeekday:!1,minUnit:"millisecond",displayFormats:{}},ticks:{source:"auto",callback:!1,major:{enabled:!1}}};constructor(t){super(t),this._cache={data:[],labels:[],all:[]},this._unit="day",this._majorUnit=void 0,this._offsets={},this._normalized=!1,this._parseOpts=void 0}init(t,e={}){const i=t.time||(t.time={}),s=this._adapter=new In._date(t.adapters.date);s.init(e),b(i.displayFormats,s.formats()),this._parseOpts={parser:i.parser,round:i.round,isoWeekday:i.isoWeekday},super.init(t),this._normalized=e.normalized}parse(t,e){return void 0===t?null:Vo(this,t)}beforeLayout(){super.beforeLayout(),this._cache={data:[],labels:[],all:[]}}determineDataLimits(){const t=this.options,e=this._adapter,i=t.time.unit||"day";let{min:s,max:n,minDefined:o,maxDefined:r}=this.getUserBounds();function l(t){o||isNaN(t.min)||(s=Math.min(s,t.min)),r||isNaN(t.max)||(n=Math.max(n,t.max))}o&&r||(l(this._getLabelBounds()),"ticks"===t.bounds&&"labels"===t.ticks.source||l(this.getMinMax(!1))),s=a(s)&&!isNaN(s)?s:+e.startOf(Date.now(),i),n=a(n)&&!isNaN(n)?n:+e.endOf(Date.now(),i)+1,this.min=Math.min(s,n-1),this.max=Math.max(s+1,n)}_getLabelBounds(){const t=this.getLabelTimestamps();let e=Number.POSITIVE_INFINITY,i=Number.NEGATIVE_INFINITY;return t.length&&(e=t[0],i=t[t.length-1]),{min:e,max:i}}buildTicks(){const t=this.options,e=t.time,i=t.ticks,s="labels"===i.source?this.getLabelTimestamps():this._generate();"ticks"===t.bounds&&s.length&&(this.min=this._userMin||s[0],this.max=this._userMax||s[s.length-1]);const n=this.min,o=nt(s,n,this.max);return this._unit=e.unit||(i.autoSkip?Bo(e.minUnit,this.min,this.max,this._getLabelCapacity(n)):function(t,e,i,s,n){for(let o=zo.length-1;o>=zo.indexOf(i);o--){const i=zo[o];if(Io[i].common&&t._adapter.diff(n,s,i)>=e-1)return i}return zo[i?zo.indexOf(i):0]}(this,o.length,e.minUnit,this.min,this.max)),this._majorUnit=i.major.enabled&&"year"!==this._unit?function(t){for(let e=zo.indexOf(t)+1,i=zo.length;e<i;++e)if(Io[zo[e]].common)return zo[e]}(this._unit):void 0,this.initOffsets(s),t.reverse&&o.reverse(),No(this,o,this._majorUnit)}afterAutoSkip(){this.options.offsetAfterAutoskip&&this.initOffsets(this.ticks.map((t=>+t.value)))}initOffsets(t=[]){let e,i,s=0,n=0;this.options.offset&&t.length&&(e=this.getDecimalForValue(t[0]),s=1===t.length?1-e:(this.getDecimalForValue(t[1])-e)/2,i=this.getDecimalForValue(t[t.length-1]),n=1===t.length?i:(i-this.getDecimalForValue(t[t.length-2]))/2);const o=t.length<3?.5:.25;s=Z(s,0,o),n=Z(n,0,o),this._offsets={start:s,end:n,factor:1/(s+1+n)}}_generate(){const t=this._adapter,e=this.min,i=this.max,s=this.options,n=s.time,o=n.unit||Bo(n.minUnit,e,i,this._getLabelCapacity(e)),a=l(s.ticks.stepSize,1),r="week"===o&&n.isoWeekday,h=N(r)||!0===r,c={};let d,u,f=e;if(h&&(f=+t.startOf(f,"isoWeek",r)),f=+t.startOf(f,h?"day":o),t.diff(i,e,o)>1e5*a)throw new Error(e+" and "+i+" are too far apart with stepSize of "+a+" "+o);const g="data"===s.ticks.source&&this.getDataTimestamps();for(d=f,u=0;d<i;d=+t.add(d,a,o),u++)Wo(c,d,g);return d!==i&&"ticks"!==s.bounds&&1!==u||Wo(c,d,g),Object.keys(c).sort(Fo).map((t=>+t))}getLabelForValue(t){const e=this._adapter,i=this.options.time;return i.tooltipFormat?e.format(t,i.tooltipFormat):e.format(t,i.displayFormats.datetime)}format(t,e){const i=this.options.time.displayFormats,s=this._unit,n=e||i[s];return this._adapter.format(t,n)}_tickFormatFunction(t,e,i,s){const n=this.options,o=n.ticks.callback;if(o)return d(o,[t,e,i],this);const a=n.time.displayFormats,r=this._unit,l=this._majorUnit,h=r&&a[r],c=l&&a[l],u=i[e],f=l&&c&&u&&u.major;return this._adapter.format(t,s||(f?c:h))}generateTickLabels(t){let e,i,s;for(e=0,i=t.length;e<i;++e)s=t[e],s.label=this._tickFormatFunction(s.value,e,t)}getDecimalForValue(t){return null===t?NaN:(t-this.min)/(this.max-this.min)}getPixelForValue(t){const e=this._offsets,i=this.getDecimalForValue(t);return this.getPixelForDecimal((e.start+i)*e.factor)}getValueForPixel(t){const e=this._offsets,i=this.getDecimalForPixel(t)/e.factor-e.end;return this.min+i*(this.max-this.min)}_getLabelSize(t){const e=this.options.ticks,i=this.ctx.measureText(t).width,s=$(this.isHorizontal()?e.maxRotation:e.minRotation),n=Math.cos(s),o=Math.sin(s),a=this._resolveTickFontOptions(0).size;return{w:i*n+a*o,h:i*o+a*n}}_getLabelCapacity(t){const e=this.options.time,i=e.displayFormats,s=i[e.unit]||i.millisecond,n=this._tickFormatFunction(t,0,No(this,[t],this._majorUnit),s),o=this._getLabelSize(n),a=Math.floor(this.isHorizontal()?this.width/o.w:this.height/o.h)-1;return a>0?a:1}getDataTimestamps(){let t,e,i=this._cache.data||[];if(i.length)return i;const s=this.getMatchingVisibleMetas();if(this._normalized&&s.length)return this._cache.data=s[0].controller.getAllParsedValues(this);for(t=0,e=s.length;t<e;++t)i=i.concat(s[t].controller.getAllParsedValues(this));return this._cache.data=this.normalize(i)}getLabelTimestamps(){const t=this._cache.labels||[];let e,i;if(t.length)return t;const s=this.getLabels();for(e=0,i=s.length;e<i;++e)t.push(Vo(this,s[e]));return this._cache.labels=this._normalized?t:this.normalize(t)}normalize(t){return lt(t.sort(Fo))}}function jo(t,e,i){let s,n,o,a,r=0,l=t.length-1;i?(e>=t[r].pos&&e<=t[l].pos&&({lo:r,hi:l}=it(t,"pos",e)),({pos:s,time:o}=t[r]),({pos:n,time:a}=t[l])):(e>=t[r].time&&e<=t[l].time&&({lo:r,hi:l}=it(t,"time",e)),({time:s,pos:o}=t[r]),({time:n,pos:a}=t[l]));const h=n-s;return h?o+(a-o)*(e-s)/h:o}var $o=Object.freeze({__proto__:null,CategoryScale:class extends tn{static id="category";static defaults={ticks:{callback:mo}};constructor(t){super(t),this._startValue=void 0,this._valueRange=0,this._addedLabels=[]}init(t){const e=this._addedLabels;if(e.length){const t=this.getLabels();for(const{index:i,label:s}of e)t[i]===s&&t.splice(i,1);this._addedLabels=[]}super.init(t)}parse(t,e){if(s(t))return null;const i=this.getLabels();return((t,e)=>null===t?null:Z(Math.round(t),0,e))(e=isFinite(e)&&i[e]===t?e:po(i,t,l(e,t),this._addedLabels),i.length-1)}determineDataLimits(){const{minDefined:t,maxDefined:e}=this.getUserBounds();let{min:i,max:s}=this.getMinMax(!0);"ticks"===this.options.bounds&&(t||(i=0),e||(s=this.getLabels().length-1)),this.min=i,this.max=s}buildTicks(){const t=this.min,e=this.max,i=this.options.offset,s=[];let n=this.getLabels();n=0===t&&e===n.length-1?n:n.slice(t,e+1),this._valueRange=Math.max(n.length-(i?0:1),1),this._startValue=this.min-(i?.5:0);for(let i=t;i<=e;i++)s.push({value:i});return s}getLabelForValue(t){return mo.call(this,t)}configure(){super.configure(),this.isHorizontal()||(this._reversePixels=!this._reversePixels)}getPixelForValue(t){return"number"!=typeof t&&(t=this.parse(t)),null===t?NaN:this.getPixelForDecimal((t-this._startValue)/this._valueRange)}getPixelForTick(t){const e=this.ticks;return t<0||t>e.length-1?null:this.getPixelForValue(e[t].value)}getValueForPixel(t){return Math.round(this._startValue+this.getDecimalForPixel(t)*this._valueRange)}getBasePixel(){return this.bottom}},LinearScale:_o,LogarithmicScale:So,RadialLinearScale:Ro,TimeScale:Ho,TimeSeriesScale:class extends Ho{static id="timeseries";static defaults=Ho.defaults;constructor(t){super(t),this._table=[],this._minPos=void 0,this._tableRange=void 0}initOffsets(){const t=this._getTimestampsForTable(),e=this._table=this.buildLookupTable(t);this._minPos=jo(e,this.min),this._tableRange=jo(e,this.max)-this._minPos,super.initOffsets(t)}buildLookupTable(t){const{min:e,max:i}=this,s=[],n=[];let o,a,r,l,h;for(o=0,a=t.length;o<a;++o)l=t[o],l>=e&&l<=i&&s.push(l);if(s.length<2)return[{time:e,pos:0},{time:i,pos:1}];for(o=0,a=s.length;o<a;++o)h=s[o+1],r=s[o-1],l=s[o],Math.round((h+r)/2)!==l&&n.push({time:l,pos:o/(a-1)});return n}_generate(){const t=this.min,e=this.max;let i=super.getDataTimestamps();return i.includes(t)&&i.length||i.splice(0,0,t),i.includes(e)&&1!==i.length||i.push(e),i.sort(((t,e)=>t-e))}_getTimestampsForTable(){let t=this._cache.all||[];if(t.length)return t;const e=this.getDataTimestamps(),i=this.getLabelTimestamps();return t=e.length&&i.length?this.normalize(e.concat(i)):e.length?e:i,t=this._cache.all=t,t}getDecimalForValue(t){return(jo(this._table,t)-this._minPos)/this._tableRange}getValueForPixel(t){const e=this._offsets,i=this.getDecimalForPixel(t)/e.factor-e.end;return jo(this._table,i*this._tableRange+this._minPos,!0)}}});const Yo=["rgb(54, 162, 235)","rgb(255, 99, 132)","rgb(255, 159, 64)","rgb(255, 205, 86)","rgb(75, 192, 192)","rgb(153, 102, 255)","rgb(201, 203, 207)"],Uo=Yo.map((t=>t.replace("rgb(","rgba(").replace(")",", 0.5)")));function Xo(t){return Yo[t%Yo.length]}function qo(t){return Uo[t%Uo.length]}function Ko(t){let e=0;return(i,s)=>{const n=t.getDatasetMeta(s).controller;n instanceof $n?e=function(t,e){return t.backgroundColor=t.data.map((()=>Xo(e++))),e}(i,e):n instanceof Yn?e=function(t,e){return t.backgroundColor=t.data.map((()=>qo(e++))),e}(i,e):n&&(e=function(t,e){return t.borderColor=Xo(e),t.backgroundColor=qo(e),++e}(i,e))}}function Go(t){let e;for(e in t)if(t[e].borderColor||t[e].backgroundColor)return!0;return!1}var Jo={id:"colors",defaults:{enabled:!0,forceOverride:!1},beforeLayout(t,e,i){if(!i.enabled)return;const{data:{datasets:s},options:n}=t.config,{elements:o}=n,a=Go(s)||(r=n)&&(r.borderColor||r.backgroundColor)||o&&Go(o)||"rgba(0,0,0,0.1)"!==ue.borderColor||"rgba(0,0,0,0.1)"!==ue.backgroundColor;var r;if(!i.forceOverride&&a)return;const l=Ko(t);s.forEach(l)}};function Zo(t){if(t._decimated){const e=t._data;delete t._decimated,delete t._data,Object.defineProperty(t,"data",{configurable:!0,enumerable:!0,writable:!0,value:e})}}function Qo(t){t.data.datasets.forEach((t=>{Zo(t)}))}var ta={id:"decimation",defaults:{algorithm:"min-max",enabled:!1},beforeElementsUpdate:(t,e,i)=>{if(!i.enabled)return void Qo(t);const n=t.width;t.data.datasets.forEach(((e,o)=>{const{_data:a,indexAxis:r}=e,l=t.getDatasetMeta(o),h=a||e.data;if("y"===Pi([r,t.options.indexAxis]))return;if(!l.controller.supportsDecimation)return;const c=t.scales[l.xAxisID];if("linear"!==c.type&&"time"!==c.type)return;if(t.options.parsing)return;let{start:d,count:u}=function(t,e){const i=e.length;let s,n=0;const{iScale:o}=t,{min:a,max:r,minDefined:l,maxDefined:h}=o.getUserBounds();return l&&(n=Z(it(e,o.axis,a).lo,0,i-1)),s=h?Z(it(e,o.axis,r).hi+1,n,i)-n:i-n,{start:n,count:s}}(l,h);if(u<=(i.threshold||4*n))return void Zo(e);let f;switch(s(a)&&(e._data=h,delete e.data,Object.defineProperty(e,"data",{configurable:!0,enumerable:!0,get:function(){return this._decimated},set:function(t){this._data=t}})),i.algorithm){case"lttb":f=function(t,e,i,s,n){const o=n.samples||s;if(o>=i)return t.slice(e,e+i);const a=[],r=(i-2)/(o-2);let l=0;const h=e+i-1;let c,d,u,f,g,p=e;for(a[l++]=t[p],c=0;c<o-2;c++){let s,n=0,o=0;const h=Math.floor((c+1)*r)+1+e,m=Math.min(Math.floor((c+2)*r)+1,i)+e,x=m-h;for(s=h;s<m;s++)n+=t[s].x,o+=t[s].y;n/=x,o/=x;const b=Math.floor(c*r)+1+e,_=Math.min(Math.floor((c+1)*r)+1,i)+e,{x:y,y:v}=t[p];for(u=f=-1,s=b;s<_;s++)f=.5*Math.abs((y-n)*(t[s].y-v)-(y-t[s].x)*(o-v)),f>u&&(u=f,d=t[s],g=s);a[l++]=d,p=g}return a[l++]=t[h],a}(h,d,u,n,i);break;case"min-max":f=function(t,e,i,n){let o,a,r,l,h,c,d,u,f,g,p=0,m=0;const x=[],b=e+i-1,_=t[e].x,y=t[b].x-_;for(o=e;o<e+i;++o){a=t[o],r=(a.x-_)/y*n,l=a.y;const e=0|r;if(e===h)l<f?(f=l,c=o):l>g&&(g=l,d=o),p=(m*p+a.x)/++m;else{const i=o-1;if(!s(c)&&!s(d)){const e=Math.min(c,d),s=Math.max(c,d);e!==u&&e!==i&&x.push({...t[e],x:p}),s!==u&&s!==i&&x.push({...t[s],x:p})}o>0&&i!==u&&x.push(t[i]),x.push(a),h=e,m=0,f=g=l,c=d=u=o}}return x}(h,d,u,n);break;default:throw new Error(`Unsupported decimation algorithm '${i.algorithm}'`)}e._decimated=f}))},destroy(t){Qo(t)}};function ea(t,e,i,s){if(s)return;let n=e[t],o=i[t];return"angle"===t&&(n=G(n),o=G(o)),{property:t,start:n,end:o}}function ia(t,e,i){for(;e>t;e--){const t=i[e];if(!isNaN(t.x)&&!isNaN(t.y))break}return e}function sa(t,e,i,s){return t&&e?s(t[i],e[i]):t?t[i]:e?e[i]:0}function na(t,e){let i=[],s=!1;return n(t)?(s=!0,i=t):i=function(t,e){const{x:i=null,y:s=null}=t||{},n=e.points,o=[];return e.segments.forEach((({start:t,end:e})=>{e=ia(t,e,n);const a=n[t],r=n[e];null!==s?(o.push({x:a.x,y:s}),o.push({x:r.x,y:s})):null!==i&&(o.push({x:i,y:a.y}),o.push({x:i,y:r.y}))})),o}(t,e),i.length?new oo({points:i,options:{tension:0},_loop:s,_fullLoop:s}):null}function oa(t){return t&&!1!==t.fill}function aa(t,e,i){let s=t[e].fill;const n=[e];let o;if(!i)return s;for(;!1!==s&&-1===n.indexOf(s);){if(!a(s))return s;if(o=t[s],!o)return!1;if(o.visible)return s;n.push(s),s=o.fill}return!1}function ra(t,e,i){const s=function(t){const e=t.options,i=e.fill;let s=l(i&&i.target,i);void 0===s&&(s=!!e.backgroundColor);if(!1===s||null===s)return!1;if(!0===s)return"origin";return s}(t);if(o(s))return!isNaN(s.value)&&s;let n=parseFloat(s);return a(n)&&Math.floor(n)===n?function(t,e,i,s){"-"!==t&&"+"!==t||(i=e+i);if(i===e||i<0||i>=s)return!1;return i}(s[0],e,n,i):["origin","start","end","stack","shape"].indexOf(s)>=0&&s}function la(t,e,i){const s=[];for(let n=0;n<i.length;n++){const o=i[n],{first:a,last:r,point:l}=ha(o,e,"x");if(!(!l||a&&r))if(a)s.unshift(l);else if(t.push(l),!r)break}t.push(...s)}function ha(t,e,i){const s=t.interpolate(e,i);if(!s)return{};const n=s[i],o=t.segments,a=t.points;let r=!1,l=!1;for(let t=0;t<o.length;t++){const e=o[t],s=a[e.start][i],h=a[e.end][i];if(tt(n,s,h)){r=n===s,l=n===h;break}}return{first:r,last:l,point:s}}class ca{constructor(t){this.x=t.x,this.y=t.y,this.radius=t.radius}pathSegment(t,e,i){const{x:s,y:n,radius:o}=this;return e=e||{start:0,end:O},t.arc(s,n,o,e.end,e.start,!0),!i.bounds}interpolate(t){const{x:e,y:i,radius:s}=this,n=t.angle;return{x:e+Math.cos(n)*s,y:i+Math.sin(n)*s,angle:n}}}function da(t){const{chart:e,fill:i,line:s}=t;if(a(i))return function(t,e){const i=t.getDatasetMeta(e),s=i&&t.isDatasetVisible(e);return s?i.dataset:null}(e,i);if("stack"===i)return function(t){const{scale:e,index:i,line:s}=t,n=[],o=s.segments,a=s.points,r=function(t,e){const i=[],s=t.getMatchingVisibleMetas("line");for(let t=0;t<s.length;t++){const n=s[t];if(n.index===e)break;n.hidden||i.unshift(n.dataset)}return i}(e,i);r.push(na({x:null,y:e.bottom},s));for(let t=0;t<o.length;t++){const e=o[t];for(let t=e.start;t<=e.end;t++)la(n,a[t],r)}return new oo({points:n,options:{}})}(t);if("shape"===i)return!0;const n=function(t){const e=t.scale||{};if(e.getPointPositionForValue)return function(t){const{scale:e,fill:i}=t,s=e.options,n=e.getLabels().length,a=s.reverse?e.max:e.min,r=function(t,e,i){let s;return s="start"===t?i:"end"===t?e.options.reverse?e.min:e.max:o(t)?t.value:e.getBaseValue(),s}(i,e,a),l=[];if(s.grid.circular){const t=e.getPointPositionForValue(0,a);return new ca({x:t.x,y:t.y,radius:e.getDistanceFromCenterForValue(r)})}for(let t=0;t<n;++t)l.push(e.getPointPositionForValue(t,r));return l}(t);return function(t){const{scale:e={},fill:i}=t,s=function(t,e){let i=null;return"start"===t?i=e.bottom:"end"===t?i=e.top:o(t)?i=e.getPixelForValue(t.value):e.getBasePixel&&(i=e.getBasePixel()),i}(i,e);if(a(s)){const t=e.isHorizontal();return{x:t?s:null,y:t?null:s}}return null}(t)}(t);return n instanceof ca?n:na(n,s)}function ua(t,e,i){const s=da(e),{chart:n,index:o,line:a,scale:r,axis:l}=e,h=a.options,c=h.fill,d=h.backgroundColor,{above:u=d,below:f=d}=c||{},g=n.getDatasetMeta(o),p=Ni(n,g);s&&a.points.length&&(Ie(t,i),function(t,e){const{line:i,target:s,above:n,below:o,area:a,scale:r,clip:l}=e,h=i._loop?"angle":e.axis;t.save();let c=o;o!==n&&("x"===h?(fa(t,s,a.top),pa(t,{line:i,target:s,color:n,scale:r,property:h,clip:l}),t.restore(),t.save(),fa(t,s,a.bottom)):"y"===h&&(ga(t,s,a.left),pa(t,{line:i,target:s,color:o,scale:r,property:h,clip:l}),t.restore(),t.save(),ga(t,s,a.right),c=n));pa(t,{line:i,target:s,color:c,scale:r,property:h,clip:l}),t.restore()}(t,{line:a,target:s,above:u,below:f,area:i,scale:r,axis:l,clip:p}),ze(t))}function fa(t,e,i){const{segments:s,points:n}=e;let o=!0,a=!1;t.beginPath();for(const r of s){const{start:s,end:l}=r,h=n[s],c=n[ia(s,l,n)];o?(t.moveTo(h.x,h.y),o=!1):(t.lineTo(h.x,i),t.lineTo(h.x,h.y)),a=!!e.pathSegment(t,r,{move:a}),a?t.closePath():t.lineTo(c.x,i)}t.lineTo(e.first().x,i),t.closePath(),t.clip()}function ga(t,e,i){const{segments:s,points:n}=e;let o=!0,a=!1;t.beginPath();for(const r of s){const{start:s,end:l}=r,h=n[s],c=n[ia(s,l,n)];o?(t.moveTo(h.x,h.y),o=!1):(t.lineTo(i,h.y),t.lineTo(h.x,h.y)),a=!!e.pathSegment(t,r,{move:a}),a?t.closePath():t.lineTo(i,c.y)}t.lineTo(i,e.first().y),t.closePath(),t.clip()}function pa(t,e){const{line:i,target:s,property:n,color:o,scale:a,clip:r}=e,l=function(t,e,i){const s=t.segments,n=t.points,o=e.points,a=[];for(const t of s){let{start:s,end:r}=t;r=ia(s,r,n);const l=ea(i,n[s],n[r],t.loop);if(!e.segments){a.push({source:t,target:l,start:n[s],end:n[r]});continue}const h=Ii(e,l);for(const e of h){const s=ea(i,o[e.start],o[e.end],e.loop),r=Ri(t,n,s);for(const t of r)a.push({source:t,target:e,start:{[i]:sa(l,s,"start",Math.max)},end:{[i]:sa(l,s,"end",Math.min)}})}}return a}(i,s,n);for(const{source:e,target:h,start:c,end:d}of l){const{style:{backgroundColor:l=o}={}}=e,u=!0!==s;t.save(),t.fillStyle=l,ma(t,a,r,u&&ea(n,c,d)),t.beginPath();const f=!!i.pathSegment(t,e);let g;if(u){f?t.closePath():xa(t,s,d,n);const e=!!s.pathSegment(t,h,{move:f,reverse:!0});g=f&&e,g||xa(t,s,c,n)}t.closePath(),t.fill(g?"evenodd":"nonzero"),t.restore()}}function ma(t,e,i,s){const n=e.chart.chartArea,{property:o,start:a,end:r}=s||{};if("x"===o||"y"===o){let e,s,l,h;"x"===o?(e=a,s=n.top,l=r,h=n.bottom):(e=n.left,s=a,l=n.right,h=r),t.beginPath(),i&&(e=Math.max(e,i.left),l=Math.min(l,i.right),s=Math.max(s,i.top),h=Math.min(h,i.bottom)),t.rect(e,s,l-e,h-s),t.clip()}}function xa(t,e,i,s){const n=e.interpolate(i,s);n&&t.lineTo(n.x,n.y)}var ba={id:"filler",afterDatasetsUpdate(t,e,i){const s=(t.data.datasets||[]).length,n=[];let o,a,r,l;for(a=0;a<s;++a)o=t.getDatasetMeta(a),r=o.dataset,l=null,r&&r.options&&r instanceof oo&&(l={visible:t.isDatasetVisible(a),index:a,fill:ra(r,a,s),chart:t,axis:o.controller.options.indexAxis,scale:o.vScale,line:r}),o.$filler=l,n.push(l);for(a=0;a<s;++a)l=n[a],l&&!1!==l.fill&&(l.fill=aa(n,a,i.propagate))},beforeDraw(t,e,i){const s="beforeDraw"===i.drawTime,n=t.getSortedVisibleDatasetMetas(),o=t.chartArea;for(let e=n.length-1;e>=0;--e){const i=n[e].$filler;i&&(i.line.updateControlPoints(o,i.axis),s&&i.fill&&ua(t.ctx,i,o))}},beforeDatasetsDraw(t,e,i){if("beforeDatasetsDraw"!==i.drawTime)return;const s=t.getSortedVisibleDatasetMetas();for(let e=s.length-1;e>=0;--e){const i=s[e].$filler;oa(i)&&ua(t.ctx,i,t.chartArea)}},beforeDatasetDraw(t,e,i){const s=e.meta.$filler;oa(s)&&"beforeDatasetDraw"===i.drawTime&&ua(t.ctx,s,t.chartArea)},defaults:{propagate:!0,drawTime:"beforeDatasetDraw"}};const _a=(t,e)=>{let{boxHeight:i=e,boxWidth:s=e}=t;return t.usePointStyle&&(i=Math.min(i,e),s=t.pointStyleWidth||Math.min(s,e)),{boxWidth:s,boxHeight:i,itemHeight:Math.max(e,i)}};class ya extends $s{constructor(t){super(),this._added=!1,this.legendHitBoxes=[],this._hoveredItem=null,this.doughnutMode=!1,this.chart=t.chart,this.options=t.options,this.ctx=t.ctx,this.legendItems=void 0,this.columnSizes=void 0,this.lineWidths=void 0,this.maxHeight=void 0,this.maxWidth=void 0,this.top=void 0,this.bottom=void 0,this.left=void 0,this.right=void 0,this.height=void 0,this.width=void 0,this._margins=void 0,this.position=void 0,this.weight=void 0,this.fullSize=void 0}update(t,e,i){this.maxWidth=t,this.maxHeight=e,this._margins=i,this.setDimensions(),this.buildLabels(),this.fit()}setDimensions(){this.isHorizontal()?(this.width=this.maxWidth,this.left=this._margins.left,this.right=this.width):(this.height=this.maxHeight,this.top=this._margins.top,this.bottom=this.height)}buildLabels(){const t=this.options.labels||{};let e=d(t.generateLabels,[this.chart],this)||[];t.filter&&(e=e.filter((e=>t.filter(e,this.chart.data)))),t.sort&&(e=e.sort(((e,i)=>t.sort(e,i,this.chart.data)))),this.options.reverse&&e.reverse(),this.legendItems=e}fit(){const{options:t,ctx:e}=this;if(!t.display)return void(this.width=this.height=0);const i=t.labels,s=Si(i.font),n=s.size,o=this._computeTitleHeight(),{boxWidth:a,itemHeight:r}=_a(i,n);let l,h;e.font=s.string,this.isHorizontal()?(l=this.maxWidth,h=this._fitRows(o,n,a,r)+10):(h=this.maxHeight,l=this._fitCols(o,s,a,r)+10),this.width=Math.min(l,t.maxWidth||this.maxWidth),this.height=Math.min(h,t.maxHeight||this.maxHeight)}_fitRows(t,e,i,s){const{ctx:n,maxWidth:o,options:{labels:{padding:a}}}=this,r=this.legendHitBoxes=[],l=this.lineWidths=[0],h=s+a;let c=t;n.textAlign="left",n.textBaseline="middle";let d=-1,u=-h;return this.legendItems.forEach(((t,f)=>{const g=i+e/2+n.measureText(t.text).width;(0===f||l[l.length-1]+g+2*a>o)&&(c+=h,l[l.length-(f>0?0:1)]=0,u+=h,d++),r[f]={left:0,top:u,row:d,width:g,height:s},l[l.length-1]+=g+a})),c}_fitCols(t,e,i,s){const{ctx:n,maxHeight:o,options:{labels:{padding:a}}}=this,r=this.legendHitBoxes=[],l=this.columnSizes=[],h=o-t;let c=a,d=0,u=0,f=0,g=0;return this.legendItems.forEach(((t,o)=>{const{itemWidth:p,itemHeight:m}=function(t,e,i,s,n){const o=function(t,e,i,s){let n=t.text;n&&"string"!=typeof n&&(n=n.reduce(((t,e)=>t.length>e.length?t:e)));return e+i.size/2+s.measureText(n).width}(s,t,e,i),a=function(t,e,i){let s=t;"string"!=typeof e.text&&(s=va(e,i));return s}(n,s,e.lineHeight);return{itemWidth:o,itemHeight:a}}(i,e,n,t,s);o>0&&u+m+2*a>h&&(c+=d+a,l.push({width:d,height:u}),f+=d+a,g++,d=u=0),r[o]={left:f,top:u,col:g,width:p,height:m},d=Math.max(d,p),u+=m+a})),c+=d,l.push({width:d,height:u}),c}adjustHitBoxes(){if(!this.options.display)return;const t=this._computeTitleHeight(),{legendHitBoxes:e,options:{align:i,labels:{padding:s},rtl:n}}=this,o=Oi(n,this.left,this.width);if(this.isHorizontal()){let n=0,a=ft(i,this.left+s,this.right-this.lineWidths[n]);for(const r of e)n!==r.row&&(n=r.row,a=ft(i,this.left+s,this.right-this.lineWidths[n])),r.top+=this.top+t+s,r.left=o.leftForLtr(o.x(a),r.width),a+=r.width+s}else{let n=0,a=ft(i,this.top+t+s,this.bottom-this.columnSizes[n].height);for(const r of e)r.col!==n&&(n=r.col,a=ft(i,this.top+t+s,this.bottom-this.columnSizes[n].height)),r.top=a,r.left+=this.left+s,r.left=o.leftForLtr(o.x(r.left),r.width),a+=r.height+s}}isHorizontal(){return"top"===this.options.position||"bottom"===this.options.position}draw(){if(this.options.display){const t=this.ctx;Ie(t,this),this._draw(),ze(t)}}_draw(){const{options:t,columnSizes:e,lineWidths:i,ctx:s}=this,{align:n,labels:o}=t,a=ue.color,r=Oi(t.rtl,this.left,this.width),h=Si(o.font),{padding:c}=o,d=h.size,u=d/2;let f;this.drawTitle(),s.textAlign=r.textAlign("left"),s.textBaseline="middle",s.lineWidth=.5,s.font=h.string;const{boxWidth:g,boxHeight:p,itemHeight:m}=_a(o,d),x=this.isHorizontal(),b=this._computeTitleHeight();f=x?{x:ft(n,this.left+c,this.right-i[0]),y:this.top+c+b,line:0}:{x:this.left+c,y:ft(n,this.top+b+c,this.bottom-e[0].height),line:0},Ai(this.ctx,t.textDirection);const _=m+c;this.legendItems.forEach(((y,v)=>{s.strokeStyle=y.fontColor,s.fillStyle=y.fontColor;const M=s.measureText(y.text).width,w=r.textAlign(y.textAlign||(y.textAlign=o.textAlign)),k=g+u+M;let S=f.x,P=f.y;r.setWidth(this.width),x?v>0&&S+k+c>this.right&&(P=f.y+=_,f.line++,S=f.x=ft(n,this.left+c,this.right-i[f.line])):v>0&&P+_>this.bottom&&(S=f.x=S+e[f.line].width+c,f.line++,P=f.y=ft(n,this.top+b+c,this.bottom-e[f.line].height));if(function(t,e,i){if(isNaN(g)||g<=0||isNaN(p)||p<0)return;s.save();const n=l(i.lineWidth,1);if(s.fillStyle=l(i.fillStyle,a),s.lineCap=l(i.lineCap,"butt"),s.lineDashOffset=l(i.lineDashOffset,0),s.lineJoin=l(i.lineJoin,"miter"),s.lineWidth=n,s.strokeStyle=l(i.strokeStyle,a),s.setLineDash(l(i.lineDash,[])),o.usePointStyle){const a={radius:p*Math.SQRT2/2,pointStyle:i.pointStyle,rotation:i.rotation,borderWidth:n},l=r.xPlus(t,g/2);Ee(s,a,l,e+u,o.pointStyleWidth&&g)}else{const o=e+Math.max((d-p)/2,0),a=r.leftForLtr(t,g),l=wi(i.borderRadius);s.beginPath(),Object.values(l).some((t=>0!==t))?He(s,{x:a,y:o,w:g,h:p,radius:l}):s.rect(a,o,g,p),s.fill(),0!==n&&s.stroke()}s.restore()}(r.x(S),P,y),S=gt(w,S+g+u,x?S+k:this.right,t.rtl),function(t,e,i){Ne(s,i.text,t,e+m/2,h,{strikethrough:i.hidden,textAlign:r.textAlign(i.textAlign)})}(r.x(S),P,y),x)f.x+=k+c;else if("string"!=typeof y.text){const t=h.lineHeight;f.y+=va(y,t)+c}else f.y+=_})),Ti(this.ctx,t.textDirection)}drawTitle(){const t=this.options,e=t.title,i=Si(e.font),s=ki(e.padding);if(!e.display)return;const n=Oi(t.rtl,this.left,this.width),o=this.ctx,a=e.position,r=i.size/2,l=s.top+r;let h,c=this.left,d=this.width;if(this.isHorizontal())d=Math.max(...this.lineWidths),h=this.top+l,c=ft(t.align,c,this.right-d);else{const e=this.columnSizes.reduce(((t,e)=>Math.max(t,e.height)),0);h=l+ft(t.align,this.top,this.bottom-e-t.labels.padding-this._computeTitleHeight())}const u=ft(a,c,c+d);o.textAlign=n.textAlign(ut(a)),o.textBaseline="middle",o.strokeStyle=e.color,o.fillStyle=e.color,o.font=i.string,Ne(o,e.text,u,h,i)}_computeTitleHeight(){const t=this.options.title,e=Si(t.font),i=ki(t.padding);return t.display?e.lineHeight+i.height:0}_getLegendItemAt(t,e){let i,s,n;if(tt(t,this.left,this.right)&&tt(e,this.top,this.bottom))for(n=this.legendHitBoxes,i=0;i<n.length;++i)if(s=n[i],tt(t,s.left,s.left+s.width)&&tt(e,s.top,s.top+s.height))return this.legendItems[i];return null}handleEvent(t){const e=this.options;if(!function(t,e){if(("mousemove"===t||"mouseout"===t)&&(e.onHover||e.onLeave))return!0;if(e.onClick&&("click"===t||"mouseup"===t))return!0;return!1}(t.type,e))return;const i=this._getLegendItemAt(t.x,t.y);if("mousemove"===t.type||"mouseout"===t.type){const o=this._hoveredItem,a=(n=i,null!==(s=o)&&null!==n&&s.datasetIndex===n.datasetIndex&&s.index===n.index);o&&!a&&d(e.onLeave,[t,o,this],this),this._hoveredItem=i,i&&!a&&d(e.onHover,[t,i,this],this)}else i&&d(e.onClick,[t,i,this],this);var s,n}}function va(t,e){return e*(t.text?t.text.length:0)}var Ma={id:"legend",_element:ya,start(t,e,i){const s=t.legend=new ya({ctx:t.ctx,options:i,chart:t});ls.configure(t,s,i),ls.addBox(t,s)},stop(t){ls.removeBox(t,t.legend),delete t.legend},beforeUpdate(t,e,i){const s=t.legend;ls.configure(t,s,i),s.options=i},afterUpdate(t){const e=t.legend;e.buildLabels(),e.adjustHitBoxes()},afterEvent(t,e){e.replay||t.legend.handleEvent(e.event)},defaults:{display:!0,position:"top",align:"center",fullSize:!0,reverse:!1,weight:1e3,onClick(t,e,i){const s=e.datasetIndex,n=i.chart;n.isDatasetVisible(s)?(n.hide(s),e.hidden=!0):(n.show(s),e.hidden=!1)},onHover:null,onLeave:null,labels:{color:t=>t.chart.options.color,boxWidth:40,padding:10,generateLabels(t){const e=t.data.datasets,{labels:{usePointStyle:i,pointStyle:s,textAlign:n,color:o,useBorderRadius:a,borderRadius:r}}=t.legend.options;return t._getSortedDatasetMetas().map((t=>{const l=t.controller.getStyle(i?0:void 0),h=ki(l.borderWidth);return{text:e[t.index].label,fillStyle:l.backgroundColor,fontColor:o,hidden:!t.visible,lineCap:l.borderCapStyle,lineDash:l.borderDash,lineDashOffset:l.borderDashOffset,lineJoin:l.borderJoinStyle,lineWidth:(h.width+h.height)/4,strokeStyle:l.borderColor,pointStyle:s||l.pointStyle,rotation:l.rotation,textAlign:n||l.textAlign,borderRadius:a&&(r||l.borderRadius),datasetIndex:t.index}}),this)}},title:{color:t=>t.chart.options.color,display:!1,position:"center",text:""}},descriptors:{_scriptable:t=>!t.startsWith("on"),labels:{_scriptable:t=>!["generateLabels","filter","sort"].includes(t)}}};class wa extends $s{constructor(t){super(),this.chart=t.chart,this.options=t.options,this.ctx=t.ctx,this._padding=void 0,this.top=void 0,this.bottom=void 0,this.left=void 0,this.right=void 0,this.width=void 0,this.height=void 0,this.position=void 0,this.weight=void 0,this.fullSize=void 0}update(t,e){const i=this.options;if(this.left=0,this.top=0,!i.display)return void(this.width=this.height=this.right=this.bottom=0);this.width=this.right=t,this.height=this.bottom=e;const s=n(i.text)?i.text.length:1;this._padding=ki(i.padding);const o=s*Si(i.font).lineHeight+this._padding.height;this.isHorizontal()?this.height=o:this.width=o}isHorizontal(){const t=this.options.position;return"top"===t||"bottom"===t}_drawArgs(t){const{top:e,left:i,bottom:s,right:n,options:o}=this,a=o.align;let r,l,h,c=0;return this.isHorizontal()?(l=ft(a,i,n),h=e+t,r=n-i):("left"===o.position?(l=i+t,h=ft(a,s,e),c=-.5*C):(l=n-t,h=ft(a,e,s),c=.5*C),r=s-e),{titleX:l,titleY:h,maxWidth:r,rotation:c}}draw(){const t=this.ctx,e=this.options;if(!e.display)return;const i=Si(e.font),s=i.lineHeight/2+this._padding.top,{titleX:n,titleY:o,maxWidth:a,rotation:r}=this._drawArgs(s);Ne(t,e.text,0,0,i,{color:e.color,maxWidth:a,rotation:r,textAlign:ut(e.align),textBaseline:"middle",translation:[n,o]})}}var ka={id:"title",_element:wa,start(t,e,i){!function(t,e){const i=new wa({ctx:t.ctx,options:e,chart:t});ls.configure(t,i,e),ls.addBox(t,i),t.titleBlock=i}(t,i)},stop(t){const e=t.titleBlock;ls.removeBox(t,e),delete t.titleBlock},beforeUpdate(t,e,i){const s=t.titleBlock;ls.configure(t,s,i),s.options=i},defaults:{align:"center",display:!1,font:{weight:"bold"},fullSize:!0,padding:10,position:"top",text:"",weight:2e3},defaultRoutes:{color:"color"},descriptors:{_scriptable:!0,_indexable:!1}};const Sa=new WeakMap;var Pa={id:"subtitle",start(t,e,i){const s=new wa({ctx:t.ctx,options:i,chart:t});ls.configure(t,s,i),ls.addBox(t,s),Sa.set(t,s)},stop(t){ls.removeBox(t,Sa.get(t)),Sa.delete(t)},beforeUpdate(t,e,i){const s=Sa.get(t);ls.configure(t,s,i),s.options=i},defaults:{align:"center",display:!1,font:{weight:"normal"},fullSize:!0,padding:0,position:"top",text:"",weight:1500},defaultRoutes:{color:"color"},descriptors:{_scriptable:!0,_indexable:!1}};const Da={average(t){if(!t.length)return!1;let e,i,s=new Set,n=0,o=0;for(e=0,i=t.length;e<i;++e){const i=t[e].element;if(i&&i.hasValue()){const t=i.tooltipPosition();s.add(t.x),n+=t.y,++o}}if(0===o||0===s.size)return!1;return{x:[...s].reduce(((t,e)=>t+e))/s.size,y:n/o}},nearest(t,e){if(!t.length)return!1;let i,s,n,o=e.x,a=e.y,r=Number.POSITIVE_INFINITY;for(i=0,s=t.length;i<s;++i){const s=t[i].element;if(s&&s.hasValue()){const t=q(e,s.getCenterPoint());t<r&&(r=t,n=s)}}if(n){const t=n.tooltipPosition();o=t.x,a=t.y}return{x:o,y:a}}};function Ca(t,e){return e&&(n(e)?Array.prototype.push.apply(t,e):t.push(e)),t}function Oa(t){return("string"==typeof t||t instanceof String)&&t.indexOf("\n")>-1?t.split("\n"):t}function Aa(t,e){const{element:i,datasetIndex:s,index:n}=e,o=t.getDatasetMeta(s).controller,{label:a,value:r}=o.getLabelAndValue(n);return{chart:t,label:a,parsed:o.getParsed(n),raw:t.data.datasets[s].data[n],formattedValue:r,dataset:o.getDataset(),dataIndex:n,datasetIndex:s,element:i}}function Ta(t,e){const i=t.chart.ctx,{body:s,footer:n,title:o}=t,{boxWidth:a,boxHeight:r}=e,l=Si(e.bodyFont),h=Si(e.titleFont),c=Si(e.footerFont),d=o.length,f=n.length,g=s.length,p=ki(e.padding);let m=p.height,x=0,b=s.reduce(((t,e)=>t+e.before.length+e.lines.length+e.after.length),0);if(b+=t.beforeBody.length+t.afterBody.length,d&&(m+=d*h.lineHeight+(d-1)*e.titleSpacing+e.titleMarginBottom),b){m+=g*(e.displayColors?Math.max(r,l.lineHeight):l.lineHeight)+(b-g)*l.lineHeight+(b-1)*e.bodySpacing}f&&(m+=e.footerMarginTop+f*c.lineHeight+(f-1)*e.footerSpacing);let _=0;const y=function(t){x=Math.max(x,i.measureText(t).width+_)};return i.save(),i.font=h.string,u(t.title,y),i.font=l.string,u(t.beforeBody.concat(t.afterBody),y),_=e.displayColors?a+2+e.boxPadding:0,u(s,(t=>{u(t.before,y),u(t.lines,y),u(t.after,y)})),_=0,i.font=c.string,u(t.footer,y),i.restore(),x+=p.width,{width:x,height:m}}function La(t,e,i,s){const{x:n,width:o}=i,{width:a,chartArea:{left:r,right:l}}=t;let h="center";return"center"===s?h=n<=(r+l)/2?"left":"right":n<=o/2?h="left":n>=a-o/2&&(h="right"),function(t,e,i,s){const{x:n,width:o}=s,a=i.caretSize+i.caretPadding;return"left"===t&&n+o+a>e.width||"right"===t&&n-o-a<0||void 0}(h,t,e,i)&&(h="center"),h}function Ea(t,e,i){const s=i.yAlign||e.yAlign||function(t,e){const{y:i,height:s}=e;return i<s/2?"top":i>t.height-s/2?"bottom":"center"}(t,i);return{xAlign:i.xAlign||e.xAlign||La(t,e,i,s),yAlign:s}}function Ra(t,e,i,s){const{caretSize:n,caretPadding:o,cornerRadius:a}=t,{xAlign:r,yAlign:l}=i,h=n+o,{topLeft:c,topRight:d,bottomLeft:u,bottomRight:f}=wi(a);let g=function(t,e){let{x:i,width:s}=t;return"right"===e?i-=s:"center"===e&&(i-=s/2),i}(e,r);const p=function(t,e,i){let{y:s,height:n}=t;return"top"===e?s+=i:s-="bottom"===e?n+i:n/2,s}(e,l,h);return"center"===l?"left"===r?g+=h:"right"===r&&(g-=h):"left"===r?g-=Math.max(c,u)+n:"right"===r&&(g+=Math.max(d,f)+n),{x:Z(g,0,s.width-e.width),y:Z(p,0,s.height-e.height)}}function Ia(t,e,i){const s=ki(i.padding);return"center"===e?t.x+t.width/2:"right"===e?t.x+t.width-s.right:t.x+s.left}function za(t){return Ca([],Oa(t))}function Fa(t,e){const i=e&&e.dataset&&e.dataset.tooltip&&e.dataset.tooltip.callbacks;return i?t.override(i):t}const Va={beforeTitle:e,title(t){if(t.length>0){const e=t[0],i=e.chart.data.labels,s=i?i.length:0;if(this&&this.options&&"dataset"===this.options.mode)return e.dataset.label||"";if(e.label)return e.label;if(s>0&&e.dataIndex<s)return i[e.dataIndex]}return""},afterTitle:e,beforeBody:e,beforeLabel:e,label(t){if(this&&this.options&&"dataset"===this.options.mode)return t.label+": "+t.formattedValue||t.formattedValue;let e=t.dataset.label||"";e&&(e+=": ");const i=t.formattedValue;return s(i)||(e+=i),e},labelColor(t){const e=t.chart.getDatasetMeta(t.datasetIndex).controller.getStyle(t.dataIndex);return{borderColor:e.borderColor,backgroundColor:e.backgroundColor,borderWidth:e.borderWidth,borderDash:e.borderDash,borderDashOffset:e.borderDashOffset,borderRadius:0}},labelTextColor(){return this.options.bodyColor},labelPointStyle(t){const e=t.chart.getDatasetMeta(t.datasetIndex).controller.getStyle(t.dataIndex);return{pointStyle:e.pointStyle,rotation:e.rotation}},afterLabel:e,afterBody:e,beforeFooter:e,footer:e,afterFooter:e};function Ba(t,e,i,s){const n=t[e].call(i,s);return void 0===n?Va[e].call(i,s):n}class Wa extends $s{static positioners=Da;constructor(t){super(),this.opacity=0,this._active=[],this._eventPosition=void 0,this._size=void 0,this._cachedAnimations=void 0,this._tooltipItems=[],this.$animations=void 0,this.$context=void 0,this.chart=t.chart,this.options=t.options,this.dataPoints=void 0,this.title=void 0,this.beforeBody=void 0,this.body=void 0,this.afterBody=void 0,this.footer=void 0,this.xAlign=void 0,this.yAlign=void 0,this.x=void 0,this.y=void 0,this.height=void 0,this.width=void 0,this.caretX=void 0,this.caretY=void 0,this.labelColors=void 0,this.labelPointStyles=void 0,this.labelTextColors=void 0}initialize(t){this.options=t,this._cachedAnimations=void 0,this.$context=void 0}_resolveAnimations(){const t=this._cachedAnimations;if(t)return t;const e=this.chart,i=this.options.setContext(this.getContext()),s=i.enabled&&e.options.animation&&i.animations,n=new Ts(this.chart,s);return s._cacheable&&(this._cachedAnimations=Object.freeze(n)),n}getContext(){return this.$context||(this.$context=(t=this.chart.getContext(),e=this,i=this._tooltipItems,Ci(t,{tooltip:e,tooltipItems:i,type:"tooltip"})));var t,e,i}getTitle(t,e){const{callbacks:i}=e,s=Ba(i,"beforeTitle",this,t),n=Ba(i,"title",this,t),o=Ba(i,"afterTitle",this,t);let a=[];return a=Ca(a,Oa(s)),a=Ca(a,Oa(n)),a=Ca(a,Oa(o)),a}getBeforeBody(t,e){return za(Ba(e.callbacks,"beforeBody",this,t))}getBody(t,e){const{callbacks:i}=e,s=[];return u(t,(t=>{const e={before:[],lines:[],after:[]},n=Fa(i,t);Ca(e.before,Oa(Ba(n,"beforeLabel",this,t))),Ca(e.lines,Ba(n,"label",this,t)),Ca(e.after,Oa(Ba(n,"afterLabel",this,t))),s.push(e)})),s}getAfterBody(t,e){return za(Ba(e.callbacks,"afterBody",this,t))}getFooter(t,e){const{callbacks:i}=e,s=Ba(i,"beforeFooter",this,t),n=Ba(i,"footer",this,t),o=Ba(i,"afterFooter",this,t);let a=[];return a=Ca(a,Oa(s)),a=Ca(a,Oa(n)),a=Ca(a,Oa(o)),a}_createItems(t){const e=this._active,i=this.chart.data,s=[],n=[],o=[];let a,r,l=[];for(a=0,r=e.length;a<r;++a)l.push(Aa(this.chart,e[a]));return t.filter&&(l=l.filter(((e,s,n)=>t.filter(e,s,n,i)))),t.itemSort&&(l=l.sort(((e,s)=>t.itemSort(e,s,i)))),u(l,(e=>{const i=Fa(t.callbacks,e);s.push(Ba(i,"labelColor",this,e)),n.push(Ba(i,"labelPointStyle",this,e)),o.push(Ba(i,"labelTextColor",this,e))})),this.labelColors=s,this.labelPointStyles=n,this.labelTextColors=o,this.dataPoints=l,l}update(t,e){const i=this.options.setContext(this.getContext()),s=this._active;let n,o=[];if(s.length){const t=Da[i.position].call(this,s,this._eventPosition);o=this._createItems(i),this.title=this.getTitle(o,i),this.beforeBody=this.getBeforeBody(o,i),this.body=this.getBody(o,i),this.afterBody=this.getAfterBody(o,i),this.footer=this.getFooter(o,i);const e=this._size=Ta(this,i),a=Object.assign({},t,e),r=Ea(this.chart,i,a),l=Ra(i,a,r,this.chart);this.xAlign=r.xAlign,this.yAlign=r.yAlign,n={opacity:1,x:l.x,y:l.y,width:e.width,height:e.height,caretX:t.x,caretY:t.y}}else 0!==this.opacity&&(n={opacity:0});this._tooltipItems=o,this.$context=void 0,n&&this._resolveAnimations().update(this,n),t&&i.external&&i.external.call(this,{chart:this.chart,tooltip:this,replay:e})}drawCaret(t,e,i,s){const n=this.getCaretPosition(t,i,s);e.lineTo(n.x1,n.y1),e.lineTo(n.x2,n.y2),e.lineTo(n.x3,n.y3)}getCaretPosition(t,e,i){const{xAlign:s,yAlign:n}=this,{caretSize:o,cornerRadius:a}=i,{topLeft:r,topRight:l,bottomLeft:h,bottomRight:c}=wi(a),{x:d,y:u}=t,{width:f,height:g}=e;let p,m,x,b,_,y;return"center"===n?(_=u+g/2,"left"===s?(p=d,m=p-o,b=_+o,y=_-o):(p=d+f,m=p+o,b=_-o,y=_+o),x=p):(m="left"===s?d+Math.max(r,h)+o:"right"===s?d+f-Math.max(l,c)-o:this.caretX,"top"===n?(b=u,_=b-o,p=m-o,x=m+o):(b=u+g,_=b+o,p=m+o,x=m-o),y=b),{x1:p,x2:m,x3:x,y1:b,y2:_,y3:y}}drawTitle(t,e,i){const s=this.title,n=s.length;let o,a,r;if(n){const l=Oi(i.rtl,this.x,this.width);for(t.x=Ia(this,i.titleAlign,i),e.textAlign=l.textAlign(i.titleAlign),e.textBaseline="middle",o=Si(i.titleFont),a=i.titleSpacing,e.fillStyle=i.titleColor,e.font=o.string,r=0;r<n;++r)e.fillText(s[r],l.x(t.x),t.y+o.lineHeight/2),t.y+=o.lineHeight+a,r+1===n&&(t.y+=i.titleMarginBottom-a)}}_drawColorBox(t,e,i,s,n){const a=this.labelColors[i],r=this.labelPointStyles[i],{boxHeight:l,boxWidth:h}=n,c=Si(n.bodyFont),d=Ia(this,"left",n),u=s.x(d),f=l<c.lineHeight?(c.lineHeight-l)/2:0,g=e.y+f;if(n.usePointStyle){const e={radius:Math.min(h,l)/2,pointStyle:r.pointStyle,rotation:r.rotation,borderWidth:1},i=s.leftForLtr(u,h)+h/2,o=g+l/2;t.strokeStyle=n.multiKeyBackground,t.fillStyle=n.multiKeyBackground,Le(t,e,i,o),t.strokeStyle=a.borderColor,t.fillStyle=a.backgroundColor,Le(t,e,i,o)}else{t.lineWidth=o(a.borderWidth)?Math.max(...Object.values(a.borderWidth)):a.borderWidth||1,t.strokeStyle=a.borderColor,t.setLineDash(a.borderDash||[]),t.lineDashOffset=a.borderDashOffset||0;const e=s.leftForLtr(u,h),i=s.leftForLtr(s.xPlus(u,1),h-2),r=wi(a.borderRadius);Object.values(r).some((t=>0!==t))?(t.beginPath(),t.fillStyle=n.multiKeyBackground,He(t,{x:e,y:g,w:h,h:l,radius:r}),t.fill(),t.stroke(),t.fillStyle=a.backgroundColor,t.beginPath(),He(t,{x:i,y:g+1,w:h-2,h:l-2,radius:r}),t.fill()):(t.fillStyle=n.multiKeyBackground,t.fillRect(e,g,h,l),t.strokeRect(e,g,h,l),t.fillStyle=a.backgroundColor,t.fillRect(i,g+1,h-2,l-2))}t.fillStyle=this.labelTextColors[i]}drawBody(t,e,i){const{body:s}=this,{bodySpacing:n,bodyAlign:o,displayColors:a,boxHeight:r,boxWidth:l,boxPadding:h}=i,c=Si(i.bodyFont);let d=c.lineHeight,f=0;const g=Oi(i.rtl,this.x,this.width),p=function(i){e.fillText(i,g.x(t.x+f),t.y+d/2),t.y+=d+n},m=g.textAlign(o);let x,b,_,y,v,M,w;for(e.textAlign=o,e.textBaseline="middle",e.font=c.string,t.x=Ia(this,m,i),e.fillStyle=i.bodyColor,u(this.beforeBody,p),f=a&&"right"!==m?"center"===o?l/2+h:l+2+h:0,y=0,M=s.length;y<M;++y){for(x=s[y],b=this.labelTextColors[y],e.fillStyle=b,u(x.before,p),_=x.lines,a&&_.length&&(this._drawColorBox(e,t,y,g,i),d=Math.max(c.lineHeight,r)),v=0,w=_.length;v<w;++v)p(_[v]),d=c.lineHeight;u(x.after,p)}f=0,d=c.lineHeight,u(this.afterBody,p),t.y-=n}drawFooter(t,e,i){const s=this.footer,n=s.length;let o,a;if(n){const r=Oi(i.rtl,this.x,this.width);for(t.x=Ia(this,i.footerAlign,i),t.y+=i.footerMarginTop,e.textAlign=r.textAlign(i.footerAlign),e.textBaseline="middle",o=Si(i.footerFont),e.fillStyle=i.footerColor,e.font=o.string,a=0;a<n;++a)e.fillText(s[a],r.x(t.x),t.y+o.lineHeight/2),t.y+=o.lineHeight+i.footerSpacing}}drawBackground(t,e,i,s){const{xAlign:n,yAlign:o}=this,{x:a,y:r}=t,{width:l,height:h}=i,{topLeft:c,topRight:d,bottomLeft:u,bottomRight:f}=wi(s.cornerRadius);e.fillStyle=s.backgroundColor,e.strokeStyle=s.borderColor,e.lineWidth=s.borderWidth,e.beginPath(),e.moveTo(a+c,r),"top"===o&&this.drawCaret(t,e,i,s),e.lineTo(a+l-d,r),e.quadraticCurveTo(a+l,r,a+l,r+d),"center"===o&&"right"===n&&this.drawCaret(t,e,i,s),e.lineTo(a+l,r+h-f),e.quadraticCurveTo(a+l,r+h,a+l-f,r+h),"bottom"===o&&this.drawCaret(t,e,i,s),e.lineTo(a+u,r+h),e.quadraticCurveTo(a,r+h,a,r+h-u),"center"===o&&"left"===n&&this.drawCaret(t,e,i,s),e.lineTo(a,r+c),e.quadraticCurveTo(a,r,a+c,r),e.closePath(),e.fill(),s.borderWidth>0&&e.stroke()}_updateAnimationTarget(t){const e=this.chart,i=this.$animations,s=i&&i.x,n=i&&i.y;if(s||n){const i=Da[t.position].call(this,this._active,this._eventPosition);if(!i)return;const o=this._size=Ta(this,t),a=Object.assign({},i,this._size),r=Ea(e,t,a),l=Ra(t,a,r,e);s._to===l.x&&n._to===l.y||(this.xAlign=r.xAlign,this.yAlign=r.yAlign,this.width=o.width,this.height=o.height,this.caretX=i.x,this.caretY=i.y,this._resolveAnimations().update(this,l))}}_willRender(){return!!this.opacity}draw(t){const e=this.options.setContext(this.getContext());let i=this.opacity;if(!i)return;this._updateAnimationTarget(e);const s={width:this.width,height:this.height},n={x:this.x,y:this.y};i=Math.abs(i)<.001?0:i;const o=ki(e.padding),a=this.title.length||this.beforeBody.length||this.body.length||this.afterBody.length||this.footer.length;e.enabled&&a&&(t.save(),t.globalAlpha=i,this.drawBackground(n,t,s,e),Ai(t,e.textDirection),n.y+=o.top,this.drawTitle(n,t,e),this.drawBody(n,t,e),this.drawFooter(n,t,e),Ti(t,e.textDirection),t.restore())}getActiveElements(){return this._active||[]}setActiveElements(t,e){const i=this._active,s=t.map((({datasetIndex:t,index:e})=>{const i=this.chart.getDatasetMeta(t);if(!i)throw new Error("Cannot find a dataset at index "+t);return{datasetIndex:t,element:i.data[e],index:e}})),n=!f(i,s),o=this._positionChanged(s,e);(n||o)&&(this._active=s,this._eventPosition=e,this._ignoreReplayEvents=!0,this.update(!0))}handleEvent(t,e,i=!0){if(e&&this._ignoreReplayEvents)return!1;this._ignoreReplayEvents=!1;const s=this.options,n=this._active||[],o=this._getActiveElements(t,n,e,i),a=this._positionChanged(o,t),r=e||!f(o,n)||a;return r&&(this._active=o,(s.enabled||s.external)&&(this._eventPosition={x:t.x,y:t.y},this.update(!0,e))),r}_getActiveElements(t,e,i,s){const n=this.options;if("mouseout"===t.type)return[];if(!s)return e.filter((t=>this.chart.data.datasets[t.datasetIndex]&&void 0!==this.chart.getDatasetMeta(t.datasetIndex).controller.getParsed(t.index)));const o=this.chart.getElementsAtEventForMode(t,n.mode,n,i);return n.reverse&&o.reverse(),o}_positionChanged(t,e){const{caretX:i,caretY:s,options:n}=this,o=Da[n.position].call(this,t,e);return!1!==o&&(i!==o.x||s!==o.y)}}var Na={id:"tooltip",_element:Wa,positioners:Da,afterInit(t,e,i){i&&(t.tooltip=new Wa({chart:t,options:i}))},beforeUpdate(t,e,i){t.tooltip&&t.tooltip.initialize(i)},reset(t,e,i){t.tooltip&&t.tooltip.initialize(i)},afterDraw(t){const e=t.tooltip;if(e&&e._willRender()){const i={tooltip:e};if(!1===t.notifyPlugins("beforeTooltipDraw",{...i,cancelable:!0}))return;e.draw(t.ctx),t.notifyPlugins("afterTooltipDraw",i)}},afterEvent(t,e){if(t.tooltip){const i=e.replay;t.tooltip.handleEvent(e.event,i,e.inChartArea)&&(e.changed=!0)}},defaults:{enabled:!0,external:null,position:"average",backgroundColor:"rgba(0,0,0,0.8)",titleColor:"#fff",titleFont:{weight:"bold"},titleSpacing:2,titleMarginBottom:6,titleAlign:"left",bodyColor:"#fff",bodySpacing:2,bodyFont:{},bodyAlign:"left",footerColor:"#fff",footerSpacing:2,footerMarginTop:6,footerFont:{weight:"bold"},footerAlign:"left",padding:6,caretPadding:2,caretSize:5,cornerRadius:6,boxHeight:(t,e)=>e.bodyFont.size,boxWidth:(t,e)=>e.bodyFont.size,multiKeyBackground:"#fff",displayColors:!0,boxPadding:0,borderColor:"rgba(0,0,0,0)",borderWidth:0,animation:{duration:400,easing:"easeOutQuart"},animations:{numbers:{type:"number",properties:["x","y","width","height","caretX","caretY"]},opacity:{easing:"linear",duration:200}},callbacks:Va},defaultRoutes:{bodyFont:"font",footerFont:"font",titleFont:"font"},descriptors:{_scriptable:t=>"filter"!==t&&"itemSort"!==t&&"external"!==t,_indexable:!1,callbacks:{_scriptable:!1,_indexable:!1},animation:{_fallback:!1},animations:{_fallback:"animation"}},additionalOptionScopes:["interaction"]};return Tn.register(Un,$o,go,t),Tn.helpers={...Hi},Tn._adapters=In,Tn.Animation=As,Tn.Animations=Ts,Tn.animator=bt,Tn.controllers=nn.controllers.items,Tn.DatasetController=js,Tn.Element=$s,Tn.elements=go,Tn.Interaction=Ki,Tn.layouts=ls,Tn.platforms=Ds,Tn.Scale=tn,Tn.Ticks=ae,Object.assign(Tn,Un,$o,go,t,Ds),Tn.Chart=Tn,"undefined"!=typeof window&&(window.Chart=Tn),Tn}));
//# sourceMappingURL=chart.umd.min.js.map

</script>
<style>
:root {
  --raw: #2166ac;
  --adj: #b2182b;
  --mix: #e08214;
  --size-effect: #4daf4a;
  --mix-effect: #ffd700;
  --bg: #f8f9fa;
  --card-bg: #ffffff;
  --border: #dee2e6;
  --text: #212529;
  --text-muted: #6c757d;
  --accent: #2166ac;
}
* { box-sizing: border-box; margin: 0; padding: 0; }
body { font-family: system-ui, -apple-system, 'Segoe UI', sans-serif; font-size: 14px; color: var(--text); background: var(--bg); }
header { background: #2c3e50; color: white; padding: 16px 24px; display: flex; justify-content: space-between; align-items: center; }
header h1 { font-size: 20px; font-weight: 600; }
.container { max-width: 1400px; margin: 0 auto; padding: 24px; }
.card { background: var(--card-bg); border: 1px solid var(--border); border-radius: 8px; padding: 20px; margin-bottom: 16px; }
.card h3 { font-size: 16px; margin-bottom: 12px; color: #2c3e50; border-bottom: 1px solid var(--border); padding-bottom: 8px; }
.card h4 { font-size: 14px; margin-bottom: 8px; color: #34495e; }
.grid-2 { display: grid; grid-template-columns: 1fr 1fr; gap: 16px; }
.grid-3 { display: grid; grid-template-columns: 1fr 1fr 1fr; gap: 16px; }

/* Input panel */
.input-panel { display: grid; grid-template-columns: 380px 1fr; gap: 16px; }
.lob-input-row { display: flex; align-items: center; gap: 8px; margin-bottom: 6px; }
.lob-input-row label { min-width: 170px; font-size: 13px; }
.lob-input-row input[type="range"] { flex: 1; min-width: 80px; }
.lob-input-row .lob-val { min-width: 45px; text-align: right; font-size: 13px; font-weight: 600; font-variant-numeric: tabular-nums; }
.lob-input-row input[type="number"] { width: 60px; padding: 2px 4px; border: 1px solid var(--border); border-radius: 4px; font-size: 13px; text-align: right; }
.weight-total { font-weight: 700; font-size: 14px; margin-top: 8px; padding: 8px; border-radius: 4px; }
.weight-total.ok { background: #d4edda; color: #155724; }
.weight-total.warn { background: #fff3cd; color: #856404; }
.weight-total.err { background: #f8d7da; color: #721c24; }
.reserve-input { margin-top: 12px; display: flex; align-items: center; gap: 8px; }
.reserve-input label { font-weight: 600; }
.choice-input { display: block; }
.choice-input select { display: block; width: 100%; min-width: 0; margin-top: 4px; }
.reserve-input input { width: 120px; padding: 6px 8px; border: 1px solid var(--border); border-radius: 4px; font-size: 14px; }

.btn { padding: 10px 24px; border-radius: 6px; border: none; cursor: pointer; font-size: 14px; font-weight: 600; transition: all 0.15s; }
.btn-primary { background: var(--accent); color: white; }
.btn-primary:hover { background: #1a5490; }
.btn-primary:disabled { background: #adb5bd; cursor: not-allowed; }
.btn-sm { padding: 4px 12px; font-size: 12px; }
.btn-outline { background: white; border: 1px solid var(--border); color: var(--text); }
.btn-outline:hover { background: #e9ecef; }

/* Landing */
.landing { text-align: center; padding: 60px 20px; }
.landing h2 { font-size: 24px; margin-bottom: 12px; color: #2c3e50; }
.landing p { margin-bottom: 16px; color: var(--text-muted); }
.drop-zone { border: 2px dashed var(--border); border-radius: 8px; padding: 40px; text-align: center; color: var(--text-muted); transition: all 0.2s; cursor: pointer; }
.drop-zone.dragover { border-color: var(--accent); background: #eaf2f8; }

/* Results */
.results-area { display: none; }
.results-area.active { display: block; }

/* Tables */
table { width: 100%; border-collapse: collapse; font-size: 13px; }
th, td { padding: 6px 10px; text-align: right; border-bottom: 1px solid var(--border); }
th { background: #f1f3f5; font-weight: 600; position: sticky; top: 0; text-align: right; }
th:first-child, td:first-child { text-align: left; }
tr:nth-child(even) { background: #f8f9fa; }
tr.delta-row { background: #eaf2f8; font-weight: 600; }
tr.clickable:hover { background: #d4edda; cursor: pointer; }

/* Charts */
.chart-container { position: relative; height: 380px; margin: 12px 0; }
canvas { max-height: 380px; }

/* Worked example modal */
.modal-overlay { display: none; position: fixed; top: 0; left: 0; right: 0; bottom: 0; background: rgba(0,0,0,0.5); z-index: 1000; }
.modal-overlay.active { display: flex; align-items: center; justify-content: center; }
.modal { background: white; border-radius: 12px; max-width: 800px; width: 95%; max-height: 90vh; overflow-y: auto; padding: 24px; }
.modal h3 { margin-bottom: 16px; }
.modal .close-btn { float: right; background: none; border: none; font-size: 24px; cursor: pointer; color: var(--text-muted); }
.modal .close-btn:hover { color: var(--text); }

.step-box { border: 1px solid var(--border); border-radius: 8px; padding: 16px; margin-bottom: 12px; }
.step-box h4 { color: var(--accent); margin-bottom: 8px; font-size: 14px; }
.step-box .formula { font-family: 'Cambria Math', 'Latin Modern Math', serif; font-style: italic; background: #f8f9fa; padding: 8px 12px; border-radius: 4px; margin: 8px 0; }
.step-box .result { font-size: 18px; font-weight: 700; color: var(--adj); }

.provenance { background: #eaf2f8; border-left: 4px solid var(--accent); padding: 10px 16px; margin-bottom: 16px; font-size: 13px; border-radius: 4px; }

/* Preset buttons */
.preset-bar { display: flex; flex-wrap: wrap; gap: 6px; margin-bottom: 12px; }
.preset-btn { padding: 4px 10px; font-size: 12px; border: 1px solid var(--border); border-radius: 4px; background: white; cursor: pointer; }
.preset-btn:hover { background: #eaf2f8; }

.disclaimer { background: #fff3cd; border: 1px solid #ffeeba; color: #856404; padding: 12px 16px; border-radius: 6px; margin-bottom: 16px; font-size: 13px; line-height: 1.5; }
.info-msg { background: #d1ecf1; border: 1px solid #bee5eb; color: #0c5460; padding: 10px 16px; border-radius: 6px; margin-bottom: 16px; font-size: 13px; }
.stat-highlight { font-size: 28px; font-weight: 700; color: var(--accent); }
.stat-label { font-size: 12px; color: var(--text-muted); }
.stat-card { text-align: center; padding: 16px; border: 1px solid var(--border); border-radius: 8px; background: var(--card-bg); }

.tab-bar { display: flex; border-bottom: 2px solid var(--border); margin-bottom: 16px; gap: 2px; }
.tab-btn { padding: 8px 14px; border: none; background: none; cursor: pointer; font-size: 13px; font-weight: 500; color: var(--text-muted); border-bottom: 3px solid transparent; transition: all 0.15s; }
.tab-btn:hover { background: #e9ecef; }
.tab-btn.active { color: var(--accent); border-bottom-color: var(--accent); font-weight: 600; }
.tab-panel { display: none; }
.tab-panel.active { display: block; }

.meta-grid { display: grid; grid-template-columns: 160px 1fr; gap: 4px 12px; font-size: 13px; }
.meta-grid dt { font-weight: 600; color: var(--text-muted); }
.meta-grid dd { margin: 0; }

.about-section { font-size: 13px; line-height: 1.6; color: var(--text); }
.about-section h4 { margin: 12px 0 6px; color: #2c3e50; }
.about-section ul { padding-left: 20px; margin: 4px 0 8px; }
.about-section li { margin-bottom: 4px; }

@media (max-width: 900px) {
  .input-panel { grid-template-columns: minmax(0, 1fr); }
  .input-panel > .card { min-width: 0; }
  .grid-2, .grid-3 { grid-template-columns: minmax(0, 1fr); }
}
@media (max-width: 500px) {
  header { flex-wrap: wrap; gap: 8px; }
  .container { padding: 12px; }
  .lob-input-row { gap: 4px; }
  .lob-input-row label { min-width: 0; flex: 1; overflow: hidden; text-overflow: ellipsis; white-space: nowrap; }
  .lob-input-row input[type="range"] { flex: 0 1 60px; min-width: 30px; }
  .lob-input-row input[type="number"] { flex: 0 0 45px; width: 45px !important; }
  .lob-input-row .lob-val { min-width: 38px; }
  .reserve-input { flex-wrap: wrap; }
  .reserve-input input { min-width: 0; max-width: 100%; }
  .tab-bar { flex-wrap: wrap; }
  .tab-panel { overflow-x: auto; }
}
</style>
</head>
<body>

<header>
  <h1>Portfolio Basis Transfer Tool</h1>
  <div style="font-size:13px; opacity:0.8;">Supplementary to: Portfolio-aware scenario transfer of reserve movements: evidence from Lloyd's syndicates</div>
</header>

<div class="container">
  <!-- Landing / file load -->
  <div id="landingPage" class="landing">
    <h2>Portfolio Basis Transfer Tool</h2>
    <p>Load a <code>distortion_tool_data.json</code> file to begin, or use the standalone version with embedded data.</p>
    <div style="margin-bottom:16px;">
      <button class="btn btn-primary" onclick="document.getElementById('fileInput').click()">Load Data</button>
      <input type="file" id="fileInput" accept=".json" style="display:none" onchange="handleFile(event)">
    </div>
    <div id="dropZone" class="drop-zone">
      <p>Or drag &amp; drop your <code>distortion_tool_data.json</code> file here</p>
    </div>
  </div>

  <!-- Main tool -->
  <div id="toolArea" style="display:none;">

    <div class="disclaimer">
      <strong>Methodological note.</strong> This tool applies the portfolio basis transfer
      &mdash; a tail-regime quantile map onto the selected target regime, then size scaling and,
      on the optional overlay, concentration scaling, from the fitted pooling model &mdash; to re-express historical
      market reserve movements on the user&rsquo;s target portfolio basis. It is an upstream
      adjustment to the distributional input, not a tail-fitting or capital-setting method:
      the tail-regime step applies the model&rsquo;s two fitted Student-t indices, and the
      actuary&rsquo;s subsequent choice of distribution, fitting approach, and capital
      measure remains a separate modelling step.
    </div>

    <div class="input-panel">
      <!-- Left: LoB weights + reserve size -->
      <div class="card">
        <h3>Target Portfolio</h3>
        <div class="preset-bar">
          <span style="font-size:12px; color:var(--text-muted); margin-right:4px;">Presets:</span>
          <button class="preset-btn" onclick="applyPreset('diversified')">Diversified &pound;500m</button>
          <button class="preset-btn" onclick="applyPreset('prop_heavy')">Property-Heavy</button>
          <button class="preset-btn" onclick="applyPreset('cas_heavy')">Casualty-Heavy</button>
          <button class="preset-btn" onclick="applyPreset('small')">Small &pound;100m</button>
          <button class="preset-btn" onclick="applyPreset('large')">Large &pound;2bn</button>
          <button class="preset-btn" onclick="applyPreset('clear')">Clear All</button>
        </div>
        <div id="lobInputs"></div>
        <div id="weightTotal" class="weight-total ok">Total: 100.0%</div>
        <div class="reserve-input">
          <label for="reserveSize">Outstanding claims (&pound;m):</label>
          <input type="number" id="reserveSize" value="500" min="1" max="50000" step="any">
        </div>
        <div class="reserve-input choice-input" style="margin-top:10px;">
          <label for="targetRegime">Target tail regime:</label>
          <select id="targetRegime">
            <option value="clean" selected>Clean (no accepted RITC, inward portfolio transfer or take-on)</option>
            <option value="ritc">Assumed-business target (accepted RITC, inward transfer or take-on)</option>
            <option value="preserve">Preserve each donor's regime (diagnostic)</option>
          </select>
        </div>
        <div style="font-size:11px; color:var(--text-muted); margin-top:6px;">
          The tail index of the target: donors are quantile-mapped from their own regime
          (&nu;<sub>RITC</sub> for an assumed-business donor, &nu;<sub>clean</sub> otherwise) onto the
          target's. The diagnostic option leaves each donor in its own regime, so the
          tail-regime channel is exactly zero.
        </div>
        <div class="reserve-input choice-input" style="margin-top:10px;">
          <label for="gammaMode">Operator:</label>
          <select id="gammaMode">
            <option value="size_only" selected>Size-only (&gamma; = 0) &mdash; the paper's headline operator</option>
            <option value="overlay">With the concentration overlay (the gamma-free fit)</option>
          </select>
        </div>
        <div style="font-size:11px; color:var(--text-muted); margin-top:6px;">
          The paper computes every headline figure with the size-only operator, the default here, and
          treats concentration as an optional overlay. On the default, &sigma; does not depend on the
          Herfindahl index at all,
          so size is the only scale adjustment and the concentration channel of the
          decomposition is exactly zero. The selected tail-regime map still applies when donor and target
          regimes differ. The headline fit has &gamma; fixed at 0 in the likelihood. The
          overlay switches to the gamma-free fit, its fitted exponent &gamma; (small and imprecisely
          resolved) with its own k, &sigma; and &nu;. The mode applies to donor
          standardisation and target scaling alike, and is recorded with the results below.
        </div>
        <div style="margin-top:16px;">
          <button class="btn btn-primary" id="computeBtn" onclick="compute()">Transfer to Target Basis</button>
        </div>
      </div>

      <!-- Right: summary stats cards -->
      <div id="summaryCards" class="card" style="display:none;">
        <h3>Summary</h3>
        <div class="grid-3" id="statCards"></div>
        <div style="margin-top:16px;">
          <div id="targetProfileSummary" style="font-size:13px; color:var(--text-muted);"></div>
        </div>
      </div>
    </div>

    <!-- Results tabs -->
    <div id="resultsArea" class="results-area">
      <div class="tab-bar">
        <button class="tab-btn active" onclick="switchTab('distributions', this)">Distributions</button>
        <button class="tab-btn" onclick="switchTab('statistics', this)">Statistics</button>
        <button class="tab-btn" onclick="switchTab('waterfall', this)">Waterfall</button>
        <button class="tab-btn" onclick="switchTab('donors', this)">Donor Detail</button>
        <button class="tab-btn" onclick="switchTab('settings', this)">Data &amp; Settings</button>
        <button class="tab-btn" onclick="switchTab('about', this)">About</button>
      </div>

      <!-- Distributions tab -->
      <div id="tab-distributions" class="tab-panel active">
        <div class="grid-2">
          <div class="card">
            <h3>Raw vs Target-Basis Distribution</h3>
            <div class="chart-container"><canvas id="distChart"></canvas></div>
          </div>
          <div class="card">
            <h3>Tail Exceedance (Adverse Side)</h3>
            <div class="chart-container"><canvas id="tailChart"></canvas></div>
          </div>
        </div>
      </div>

      <!-- Statistics tab -->
      <div id="tab-statistics" class="tab-panel">
        <div class="card">
          <h3>Distribution Statistics</h3>
          <table id="statsTable"></table>
        </div>
      </div>

      <!-- Waterfall tab -->
      <div id="tab-waterfall" class="tab-panel">
        <div class="grid-2">
          <div class="card">
            <h3>VaR99.5 Waterfall: Raw &rarr; Target Basis</h3>
            <div class="chart-container"><canvas id="waterfallChart"></canvas></div>
          </div>
          <div class="card">
            <h3>Shapley Decomposition</h3>
            <table id="decompTable"></table>
          </div>
        </div>
      </div>

      <!-- Donor detail tab -->
      <div id="tab-donors" class="tab-panel">
        <div class="card">
          <h3>All Donors &mdash; Click a Row for Worked Example</h3>
          <div style="max-height:500px; overflow-y:auto;">
            <table id="donorTable"></table>
          </div>
        </div>
      </div>

      <!-- Data & Settings tab -->
      <div id="tab-settings" class="tab-panel">
        <div class="card">
          <h3>Data &amp; Settings</h3>
          <dl class="meta-grid" id="metaGrid"></dl>
        </div>
      </div>

      <!-- About tab -->
      <div id="tab-about" class="tab-panel">
        <div class="card about-section">
          <h3>How to Read This Tool</h3>

          <h4>Purpose</h4>
          <p>
            This tool accompanies the paper <em>Portfolio-aware scenario transfer
            of reserve movements: evidence from Lloyd&rsquo;s syndicates</em>. It lets
            the reader apply the scenario-transfer operator in Section&nbsp;3.5 to an
            arbitrary target syndicate profile and inspect
            the resulting distributional shift.
          </p>

          <h4>Which operator: the size-only default, or the concentration overlay</h4>
          <p>
            The <strong>size-only</strong> operator is the default here and the paper&rsquo;s headline
            operator: every headline figure in the paper is computed with it. Its fit has
            &gamma;&nbsp;=&nbsp;0 in the likelihood, so that &sigma; depends on reserve size and not on the
            Herfindahl index, and the paper treats concentration as an <em>optional overlay</em>, a
            labelled sensitivity built from the gamma-free fit (its fitted &gamma; with its own k,
            &sigma;<sub>undiv</sub>, &sigma;<sub>div</sub> and &nu;). The <strong>Operator</strong> selector chooses between them. At the
            defaults (size-only operator, clean target) the Diversified &pound;500m preset is the
            paper&rsquo;s Vignette&nbsp;1 target and reproduces its headline figures. The mode is
            applied throughout: donor standardisation, the
            tail-regime map, the target scaling and every coalition of the decomposition all use
            the same fit and &gamma;, and the mode in force is recorded in the provenance panel with the
            results.
          </p>
          <p>
            On the size-only default the concentration channel of the decomposition is exactly
            zero, and two target portfolios of the same size transfer identically however
            differently they are spread across lines of business. That is the default&rsquo;s
            content, not a limitation of the implementation: an improvement from concentration in
            out-of-sample prediction beyond size has not been established, and the fitted exponent is small and
            imprecisely resolved. The overlay is kept available because it stops an obviously
            concentrated and an obviously diversified book from being treated as identical.
          </p>
          <p>
            One caution about the <em>&ldquo;size only&rdquo;</em> row of the coalition table: that
            row is a coalition of the decomposition, which holds each donor&rsquo;s own
            concentration fixed while retaining whichever &gamma; is in force. Under the overlay it
            is therefore <em>not</em> the &gamma;&nbsp;=&nbsp;0 operator, and the two give different
            numbers. To read the paper&rsquo;s headline operator, select it in the Operator box above rather
            than reading that row. Before the review of 25&nbsp;September&nbsp;2026 this tool
            offered no such selector, and the coalition row was the nearest thing to it.
          </p>

          <h4>What the tool does</h4>
          <p>
            For each historical donor syndicate-year in the eligible pool, the tool
            applies one transfer operator to the donor&rsquo;s observed signed
            prior-year development (PYD) ratio.
          </p>
          <p>
            The donor&rsquo;s severity ratio is transferred to the target profile by the
            <strong>shape-aware</strong> operator
            S<sub>adj</sub>&nbsp;=&nbsp;&sigma;(R<sub>t</sub>,H<sub>t</sub>)&middot;F<sup>&minus;1</sup><sub>&nu;t</sub>(F<sub>&nu;s</sub>(S<sub>raw</sub>/&sigma;(R<sub>donor</sub>,H<sub>donor</sub>))), where
            &sigma;(R,H)&nbsp;=&nbsp;&radic;(&sigma;<sub>undiv</sub>&sup2;&nbsp;+&nbsp;&sigma;<sub>div</sub>&sup2;&middot;[(R/R<sub>ref</sub>)(1/H)<sup>&gamma;</sup>]<sup>2(k&minus;1)</sup>).
            The dispersion &sigma; carries an undiversifiable floor &sigma;<sub>undiv</sub> (a structural choice: the
            fitted law does not let a very large diversified book shed it; above about &pound;1bn of reserves the
            local size slope is not identified, so further size credit there cannot be demonstrated from the
            market&rsquo;s experience, and beyond about &pound;5bn, where no book is observed, every specification is
            an extrapolation) plus a diversifiable term governed by the pooling
            exponent k. The headline fixes &gamma; at 0, so concentration does not enter it; only under the
            concentration overlay (the gamma-free fit and its fitted &gamma;) does the effective line count
            n<sub>eff</sub>&nbsp;=&nbsp;1/H enter the diversifiable term.
            F<sub>&nu;</sub> is the Student-t CDF: each donor is standardised in its own
            tail regime &mdash; &nu;<sub>s</sub>&nbsp;=&nbsp;&nu;<sub>RITC</sub> when the donor is a
            <strong>assumed-business</strong> year (accepted reinsurance to close, confirmed inward
            portfolio transfer or take-on), &nu;<sub>clean</sub> otherwise &mdash; and
            quantile-mapped onto the <em>selected</em> target regime &nu;<sub>t</sub>: clean (the
            default; for assumed-business donors this is the &ldquo;de-RITC-ing&rdquo; map),
            assumed-business, or a
            diagnostic that preserves each donor&rsquo;s own regime. Whenever
            &nu;<sub>s</sub>&nbsp;=&nbsp;&nu;<sub>t</sub> the map is the identity and the operator
            reduces to the pure rescale &lambda;&nbsp;=&nbsp;&sigma;(target)/&sigma;(donor). There is no
            line-level projection: the operator applies the fitted base scale law &sigma;(R,H) and the
            tail map. It does not divide the fitted RITC scale factor or the donor&rsquo;s reporting-year shock
            out of the donor&rsquo;s movement, so both stay in its standardised input, and it draws no year shock
            for the target: a structural simplification, not an established zero. The map reads that input at a
            rank the operator imposes, which is not in general the donor&rsquo;s fitted conditional percentile.
          </p>
          <p>
            The result is a pool of S<sub>adj</sub> values: each donor&rsquo;s own movement, rescaled to the
            target&rsquo;s dispersion and mapped onto the selected tail regime. Each value still carries what was
            the donor&rsquo;s own: its level of reserving, its reporting year&rsquo;s market-wide movement, and any
            residual of an assumed-business transaction, which the operator neither identifies nor removes.
          </p>

          <h4>What the tool does not do</h4>
          <p>
            The adjusted distribution is an <em>input</em> to subsequent tail modelling,
            not a finished capital number. Choosing the distributional form, fitting
            method, and risk measure (e.g.&nbsp;VaR, TVaR) is the actuary&rsquo;s
            responsibility and is outside the scope of this tool.
          </p>

          <h4>Interpreting the tabs</h4>
          <ul>
            <li><strong>Distributions</strong> &mdash; KDE density of raw market vs
              target-basis signed PYD ratio, plus an empirical survivor function on
              the adverse (positive) tail. Compressing or spreading of the adjusted
              curve relative to the raw curve indicates the net effect of the basis
              transfer.</li>
            <li><strong>Statistics</strong> &mdash; Summary statistics (n, mean,
              standard deviation, Q75, VaR99, VaR99.5) for the raw pool, three
              intermediate coalitions (tail regime only, tail&nbsp;+&nbsp;size,
              tail&nbsp;+&nbsp;concentration), and the fully adjusted distribution, with
              raw-to-target deltas.</li>
            <li><strong>Waterfall</strong> &mdash; Three-player Shapley decomposition of
              the raw-to-target VaR99.5 movement into tail-regime, reserve-size and
              concentration components. All eight coalitions of the three factors
              (2&sup3; pools) are evaluated and each player&rsquo;s marginal contribution
              is averaged over orderings, so the attribution is path-independent and the
              three effects sum exactly to target&nbsp;&minus;&nbsp;raw. Under the
              preserve-donor-regime diagnostic the tail-regime bar is exactly zero.</li>
            <li><strong>Donor Detail</strong> &mdash; Full donor table sorted by
              S<sub>adj</sub>. Click any row to see the worked example for that donor:
              its raw severity, the tail-regime map, the size and concentration
              scale ratios and the transferred severity, with the percentage change
              at each step.</li>
            <li><strong>Data &amp; Settings</strong> &mdash; Run provenance, donor
              eligibility rules, size-model coefficients, and formula version.</li>
          </ul>

          <h4>Donor eligibility</h4>
          <p>
            The donor pool is the paper&rsquo;s working sample, selected by the same
            flag the analysis uses (<code>eligible_for_capital</code>): a
            syndicate-year with a development figure on the gross basis, a computable
            severity, an applicable reserve base above &pound;0.1m and complete line-of-business weights.
            The base is opening gross claims reserves, augmented by qualifying take-ons where the
            development covers them. The loader also applies run-off, primary cohort and source-history screens. The pool size and the run that built it
            are shown under Data &amp; Settings.
          </p>
        </div>
      </div>

    </div>
  </div>
</div>

<!-- Worked example modal -->
<div id="modalOverlay" class="modal-overlay" onclick="if(event.target===this)closeModal()">
  <div class="modal" id="modalContent"></div>
</div>

<script>
const EMBEDDED_DATA = {"run_id": "7343e912-7655-5f3d-b8d2-0387c2329757", "lob_names": ["Property", "Casualty", "Marine", "Energy", "Motor", "Aviation", "Reinsurance — Property", "Reinsurance — Casualty", "Reinsurance — Specialty", "Professional Lines", "Accident & Health", "Cyber", "Aggregate"], "pooling_model_overlay": {"k": 0.6321006680067495, "gamma": 0.3940608192850906, "nu": 3.972291756162814, "nu_clean": 3.972291756162814, "nu_ritc": 5.49783732850242, "sd_undiv": 0.03019038350569552, "sd_div": 0.0493403580834006, "reference_size": 500.0, "hhi_floor": 0.01, "hhi_ceil": 1.0, "source": "dispersion_calibration_ritc_gamma_free.json"}, "pooling_model": {"k": 0.6238737606675849, "gamma": 0.0, "nu": 3.9565744487254086, "nu_clean": 3.9565744487254086, "nu_ritc": 5.390226997674685, "sd_undiv": 0.02889828625880412, "sd_div": 0.04354753264647732, "reference_size": 500.0, "hhi_floor": 0.01, "hhi_ceil": 1.0, "source": "dispersion_calibration_ritc.json", "formula": "S_adj = sigma(R_t,H_t) * Finv_nu_t( F_nu_s( S_raw/sigma(R_o,H_o) ) ); sigma=sqrt(sd_undiv^2 + sd_div^2*[(R/ref)(1/H)^gamma]^{2(k-1)}); nu_s=nu_ritc if donor is assumed-business else nu_clean; nu_t is the user-selected target regime (clean default, assumed-business, or preserve-donor-regime diagnostic). The identity when nu_s=nu_t.", "decomposition": "three-factor Shapley over tail regime, reserve size and concentration; all eight coalitions; contributions sum exactly to target minus raw"}, "eligibility": {"base_flag": "eligible_for_capital", "additional_filters": ["s_raw_a is not None", "opening_reserves > 0"]}, "n_donors": 632, "donors": [{"syndicate": 1084, "year": 2015, "opening_reserves_gbp_m": 1579.2, "s_raw_a": 0.01171479, "hhi": 0.346772, "weights": [0.068486, 0.155274, 0.0, 0.044162, 0.11926, 0.05656, 0.0, 0.0, 0.0, 0.0, 0.009906, 0.0, 0.546353], "lob_severity": [0.011715, 0.011715, 0.0, 0.011715, 0.011715, 0.011715, 0.0, 0.0, 0.0, 0.0, 0.011604, 0.0, 0.011715], "direction": "strengthening", "pyd_gbp_m": 18.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2016, "opening_reserves_gbp_m": 1609.0, "s_raw_a": 0.00211311, "hhi": 0.41594, "weights": [0.067715, 0.196234, 0.0, 0.042498, 0.0, 0.079748, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.603805], "lob_severity": [0.002113, 0.002113, 0.0, 0.002113, 0.0, 0.002113, 0.0, 0.0, 0.0, 0.0, 0.002113, 0.0, 0.002113], "direction": "strengthening", "pyd_gbp_m": 3.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2017, "opening_reserves_gbp_m": 1830.6, "s_raw_a": -0.02124986, "hhi": 0.402046, "weights": [0.062957, 0.183441, 0.0, 0.051681, 0.009922, 0.081645, 0.0, 0.0, 0.0, 0.0, 0.014721, 0.0, 0.595634], "lob_severity": [-0.02125, -0.02125, 0.0, -0.02125, -0.021083, -0.02125, 0.0, 0.0, 0.0, 0.0, -0.02125, 0.0, -0.02125], "direction": "release", "pyd_gbp_m": -38.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2019, "opening_reserves_gbp_m": 1886.73, "s_raw_a": -0.03455163, "hhi": 0.432731, "weights": [0.079686, 0.144176, 0.0, 0.062524, 0.009901, 0.063356, 0.0, 0.0, 0.0, 0.0, 0.009901, 0.0, 0.630457], "lob_severity": [-0.034552, -0.034552, 0.0, -0.034552, -0.03421, -0.034552, 0.0, 0.0, 0.0, 0.0, -0.03421, 0.0, -0.034552], "direction": "release", "pyd_gbp_m": -65.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2020, "opening_reserves_gbp_m": 1936.25, "s_raw_a": 0.00215477, "hhi": 0.445528, "weights": [0.093401, 0.167183, 0.0, 0.023251, 0.009844, 0.060506, 0.0, 0.0, 0.0, 0.0, 0.009844, 0.0, 0.635971], "lob_severity": [0.002155, 0.002155, 0.0, 0.002155, 0.002121, 0.002155, 0.0, 0.0, 0.0, 0.0, 0.002121, 0.0, 0.002155], "direction": "strengthening", "pyd_gbp_m": 4.17, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2021, "opening_reserves_gbp_m": 2103.78, "s_raw_a": -0.07260308, "hhi": 0.480759, "weights": [0.082626, 0.141991, 0.0, 0.024951, 0.009875, 0.060379, 0.0, 0.0, 0.0, 0.0, 0.009875, 0.0, 0.670304], "lob_severity": [-0.072603, -0.072603, 0.0, -0.072603, -0.071693, -0.072603, 0.0, 0.0, 0.0, 0.0, -0.071693, 0.0, -0.072603], "direction": "release", "pyd_gbp_m": -152.74, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1084, "year": 2023, "opening_reserves_gbp_m": 2646.86, "s_raw_a": -0.01417178, "hhi": 0.461189, "weights": [0.121789, 0.102447, 0.0, 0.023817, 0.009836, 0.077185, 0.0, 0.0, 0.0, 0.0, 0.009836, 0.0, 0.65509], "lob_severity": [-0.014172, -0.014172, 0.0, -0.014172, -0.013939, -0.014172, 0.0, 0.0, 0.0, 0.0, -0.013939, 0.0, -0.014172], "direction": "release", "pyd_gbp_m": -37.51, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1084, "year": 2024, "opening_reserves_gbp_m": 2728.97, "s_raw_a": 0.03677962, "hhi": 0.472105, "weights": [0.12471, 0.109725, 0.0, 0.0, 0.009844, 0.084709, 0.0, 0.0, 0.0, 0.0, 0.009844, 0.0, 0.661168], "lob_severity": [0.03678, 0.03678, 0.0, 0.0, 0.036205, 0.03678, 0.0, 0.0, 0.0, 0.0, 0.036205, 0.0, 0.03678], "direction": "strengthening", "pyd_gbp_m": 100.37, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1110, "year": 2017, "opening_reserves_gbp_m": 275.5, "s_raw_a": -0.00669691, "hhi": 0.448653, "weights": [0.520938, 0.418061, 0.0, 0.0, 0.0, 0.012595, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.048407], "lob_severity": [-0.006697, -0.006697, 0.0, 0.0, 0.0, -0.006697, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.006697], "direction": "release", "pyd_gbp_m": -1.84, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1110, "year": 2020, "opening_reserves_gbp_m": 133.77, "s_raw_a": 0.02039306, "hhi": 0.907102, "weights": [0.009564, 0.952179, 0.009564, 0.009564, 0.0, 0.009564, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009564], "lob_severity": [0.019504, 0.020393, 0.019504, 0.019504, 0.0, 0.019504, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019504], "direction": "strengthening", "pyd_gbp_m": 2.73, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1110, "year": 2023, "opening_reserves_gbp_m": 489.6, "s_raw_a": 0.0792152, "hhi": 0.830976, "weights": [0.009807, 0.07174, 0.0, 0.0, 0.0, 0.009807, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.908646], "lob_severity": [0.077688, 0.079215, 0.0, 0.0, 0.0, 0.077688, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.079215], "direction": "strengthening", "pyd_gbp_m": 38.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1110, "year": 2024, "opening_reserves_gbp_m": 468.28, "s_raw_a": 0.13876159, "hhi": 0.863206, "weights": [0.009869, 0.026608, 0.0, 0.0, 0.0, 0.009869, 0.0, 0.0, 0.0, 0.0, 0.025399, 0.0, 0.928255], "lob_severity": [0.136946, 0.138762, 0.0, 0.0, 0.0, 0.136946, 0.0, 0.0, 0.0, 0.0, 0.138762, 0.0, 0.138762], "direction": "strengthening", "pyd_gbp_m": 64.98, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2016, "opening_reserves_gbp_m": 34.66, "s_raw_a": -0.08225146, "hhi": 0.558574, "weights": [0.179761, 0.102009, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.71823], "lob_severity": [0.0, -0.735327, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -2.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2017, "opening_reserves_gbp_m": 45.34, "s_raw_a": -0.15951651, "hhi": 0.556168, "weights": [0.241861, 0.054814, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.703326], "lob_severity": [-0.159517, -0.159517, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.159517], "direction": "release", "pyd_gbp_m": -7.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2018, "opening_reserves_gbp_m": 46.84, "s_raw_a": -0.10849701, "hhi": 0.556628, "weights": [0.270238, 0.035242, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.69452], "lob_severity": [-0.655715, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -5.08, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2019, "opening_reserves_gbp_m": 39.66, "s_raw_a": -0.21280351, "hhi": 0.464624, "weights": [0.298957, 0.096044, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.605], "lob_severity": [-0.944596, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -8.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2020, "opening_reserves_gbp_m": 35.94, "s_raw_a": -0.21003867, "hhi": 0.528916, "weights": [0.256112, 0.066462, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.677426], "lob_severity": [-0.210039, -0.210039, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.210039], "direction": "release", "pyd_gbp_m": -7.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2021, "opening_reserves_gbp_m": 38.42, "s_raw_a": -0.19904214, "hhi": 0.52918, "weights": [0.277157, 0.0523, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.670544], "lob_severity": [-0.199042, -0.199042, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.199042], "direction": "release", "pyd_gbp_m": -7.65, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2022, "opening_reserves_gbp_m": 37.58, "s_raw_a": -0.21544889, "hhi": 0.588628, "weights": [0.197076, 0.064234, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.73869], "lob_severity": [-1.323158, -4.059588, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -8.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2023, "opening_reserves_gbp_m": 38.65, "s_raw_a": -0.1956218, "hhi": 0.566142, "weights": [0.213679, 0.068097, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.718224], "lob_severity": [-0.195622, -0.195622, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.195622], "direction": "release", "pyd_gbp_m": -7.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1176, "year": 2024, "opening_reserves_gbp_m": 41.43, "s_raw_a": -0.15174045, "hhi": 0.488926, "weights": [0.225141, 0.112687, 0.0, 0.0, 0.0, 0.009914, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.652259], "lob_severity": [-0.15174, -0.15174, 0.0, 0.0, 0.0, -0.150434, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.15174], "direction": "release", "pyd_gbp_m": -6.29, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2015, "opening_reserves_gbp_m": 916.86, "s_raw_a": -0.04548817, "hhi": 0.357173, "weights": [0.176564, 0.03397, 0.068426, 0.102104, 0.009916, 0.035819, 0.0, 0.0, 0.0, 0.0, 0.018201, 0.0, 0.555], "lob_severity": [-0.198144, 0.0, -0.647484, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.052242], "direction": "release", "pyd_gbp_m": -41.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2016, "opening_reserves_gbp_m": 1055.85, "s_raw_a": 0.02441271, "hhi": 0.36921, "weights": [0.187588, 0.041402, 0.063483, 0.079124, 0.009923, 0.034757, 0.0, 0.0, 0.0, 0.0, 0.017685, 0.0, 0.566036], "lob_severity": [-0.125638, 0.0, -0.099161, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.033364], "direction": "strengthening", "pyd_gbp_m": 25.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2017, "opening_reserves_gbp_m": 962.01, "s_raw_a": -0.01782559, "hhi": 0.36256, "weights": [0.175693, 0.057627, 0.056978, 0.077737, 0.009959, 0.044004, 0.0, 0.0, 0.0, 0.0, 0.015137, 0.0, 0.562865], "lob_severity": [-0.090963, 0.0, -0.624347, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.032488], "direction": "release", "pyd_gbp_m": -17.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2018, "opening_reserves_gbp_m": 1208.57, "s_raw_a": 0.02191248, "hhi": 0.348253, "weights": [0.19046, 0.072801, 0.049585, 0.077109, 0.010715, 0.045278, 0.0, 0.0, 0.0, 0.0, 0.009985, 0.0, 0.544067], "lob_severity": [0.021912, 0.021912, 0.021912, 0.021912, 0.021912, 0.021912, 0.0, 0.0, 0.0, 0.0, 0.02188, 0.0, 0.021912], "direction": "strengthening", "pyd_gbp_m": 26.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2020, "opening_reserves_gbp_m": 1120.55, "s_raw_a": 0.01822457, "hhi": 0.358598, "weights": [0.176258, 0.104647, 0.038574, 0.087003, 0.00994, 0.019616, 0.0, 0.0, 0.0, 0.0, 0.00994, 0.0, 0.554022], "lob_severity": [0.026312, 0.0, -0.171033, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.046926], "direction": "strengthening", "pyd_gbp_m": 20.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2021, "opening_reserves_gbp_m": 1275.41, "s_raw_a": 0.02735509, "hhi": 0.34834, "weights": [0.176745, 0.140557, 0.033547, 0.073928, 0.009875, 0.016696, 0.0, 0.0, 0.0, 0.0, 0.009875, 0.0, 0.538777], "lob_severity": [-0.068021, 0.0, -0.389531, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.014876], "direction": "strengthening", "pyd_gbp_m": 34.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2022, "opening_reserves_gbp_m": 1495.98, "s_raw_a": 0.0414568, "hhi": 0.307933, "weights": [0.209592, 0.144941, 0.0, 0.083078, 0.0, 0.072006, 0.0, 0.0, 0.0, 0.0, 0.009955, 0.0, 0.480428], "lob_severity": [-0.082394, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.007028], "direction": "strengthening", "pyd_gbp_m": 62.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2023, "opening_reserves_gbp_m": 1621.67, "s_raw_a": -0.01422695, "hhi": 0.320441, "weights": [0.248002, 0.099708, 0.0, 0.090343, 0.0, 0.065768, 0.0, 0.0, 0.0, 0.0, 0.009962, 0.0, 0.486217], "lob_severity": [-0.029073, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.007863], "direction": "release", "pyd_gbp_m": -23.07, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1183, "year": 2024, "opening_reserves_gbp_m": 1534.05, "s_raw_a": 0.19324901, "hhi": 0.336973, "weights": [0.311644, 0.117047, 0.0, 0.0, 0.0, 0.095576, 0.0, 0.0, 0.0, 0.0, 0.00999, 0.0, 0.465742], "lob_severity": [-0.045536, -0.056173, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.015514, 0.0, 0.079652], "direction": "strengthening", "pyd_gbp_m": 296.45, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2015, "opening_reserves_gbp_m": 430.0, "s_raw_a": 0.00116279, "hhi": 0.319524, "weights": [0.258473, 0.26295, 0.0, 0.0, 0.009931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.042411, 0.0, 0.426234], "lob_severity": [0.001163, 0.001163, 0.0, 0.0, 0.001155, 0.0, 0.0, 0.0, 0.0, 0.0, 0.001163, 0.0, 0.001163], "direction": "strengthening", "pyd_gbp_m": 0.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2016, "opening_reserves_gbp_m": 450.6, "s_raw_a": 0.04438526, "hhi": 0.234442, "weights": [0.267871, 0.230575, 0.07265, 0.039044, 0.0, 0.010684, 0.0, 0.0, 0.0, 0.0, 0.065657, 0.0, 0.31352], "lob_severity": [0.044385, 0.044385, 0.044385, 0.044385, 0.0, 0.044385, 0.0, 0.0, 0.0, 0.0, 0.044385, 0.0, 0.044385], "direction": "strengthening", "pyd_gbp_m": 20.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2017, "opening_reserves_gbp_m": 586.6, "s_raw_a": 0.07654279, "hhi": 0.229266, "weights": [0.220957, 0.277227, 0.081179, 0.039066, 0.0, 0.009905, 0.0, 0.0, 0.0, 0.0, 0.071144, 0.0, 0.300523], "lob_severity": [0.076543, 0.076543, 0.076543, 0.076543, 0.0, 0.075812, 0.0, 0.0, 0.0, 0.0, 0.076543, 0.0, 0.076543], "direction": "strengthening", "pyd_gbp_m": 44.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2018, "opening_reserves_gbp_m": 772.3, "s_raw_a": 0.11070827, "hhi": 0.249634, "weights": [0.181818, 0.315977, 0.069878, 0.03443, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.07344, 0.0, 0.324457], "lob_severity": [0.110708, 0.110708, 0.110708, 0.110708, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.110708, 0.0, 0.110708], "direction": "strengthening", "pyd_gbp_m": 85.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2019, "opening_reserves_gbp_m": 767.4, "s_raw_a": 0.14021371, "hhi": 0.240874, "weights": [0.256675, 0.263973, 0.050552, 0.06675, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.053044, 0.0, 0.309007], "lob_severity": [0.140214, 0.140214, 0.140214, 0.140214, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.140214, 0.0, 0.140214], "direction": "strengthening", "pyd_gbp_m": 107.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2020, "opening_reserves_gbp_m": 798.7, "s_raw_a": 0.06811068, "hhi": 0.261267, "weights": [0.23703, 0.306075, 0.04378, 0.059016, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.029894, 0.0, 0.324204], "lob_severity": [0.068111, 0.068111, 0.068111, 0.068111, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.068111, 0.0, 0.068111], "direction": "strengthening", "pyd_gbp_m": 54.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2022, "opening_reserves_gbp_m": 649.0, "s_raw_a": -0.02634823, "hhi": 0.28518, "weights": [0.191903, 0.273027, 0.055704, 0.056331, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.013965, 0.0, 0.40907], "lob_severity": [-0.026348, -0.026348, -0.026348, -0.026348, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.026348, 0.0, -0.026348], "direction": "release", "pyd_gbp_m": -17.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2023, "opening_reserves_gbp_m": 811.6, "s_raw_a": 0.03388369, "hhi": 0.360747, "weights": [0.07057, 0.29533, 0.07658, 0.035886, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.010474, 0.0, 0.511161], "lob_severity": [0.033884, 0.033884, 0.033884, 0.033884, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.033884, 0.0, 0.033884], "direction": "strengthening", "pyd_gbp_m": 27.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1200, "year": 2024, "opening_reserves_gbp_m": 533.28, "s_raw_a": 0.07268428, "hhi": 0.320488, "weights": [0.173944, 0.274364, 0.0, 0.0, 0.0, 0.081219, 0.0, 0.0, 0.0, 0.0, 0.01423, 0.0, 0.456243], "lob_severity": [0.072684, 0.072684, 0.0, 0.0, 0.0, 0.072684, 0.0, 0.0, 0.0, 0.0, 0.072684, 0.0, 0.072684], "direction": "strengthening", "pyd_gbp_m": 38.76, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1206, "year": 2015, "opening_reserves_gbp_m": 321.88, "s_raw_a": 0.07786321, "hhi": 0.292681, "weights": [0.400542, 0.108678, 0.0, 0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.191879, 0.0, 0.288999], "lob_severity": [0.0, 0.87148, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.058903, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 25.06, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1206, "year": 2016, "opening_reserves_gbp_m": 308.1, "s_raw_a": 0.00957793, "hhi": 0.321845, "weights": [0.325939, 0.105332, 0.0, 0.0, 0.009902, 0.0, 0.0, 0.0, 0.0, 0.0, 0.124055, 0.0, 0.434772], "lob_severity": [0.009578, 0.009578, 0.0, 0.0, 0.009484, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009578, 0.0, 0.009578], "direction": "strengthening", "pyd_gbp_m": 2.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1206, "year": 2017, "opening_reserves_gbp_m": 353.51, "s_raw_a": 0.05927912, "hhi": 0.34409, "weights": [0.241039, 0.093979, 0.0, 0.0, 0.009903, 0.0, 0.0, 0.0, 0.0, 0.0, 0.150769, 0.0, 0.50431], "lob_severity": [0.059279, 0.059279, 0.0, 0.0, 0.058701, 0.0, 0.0, 0.0, 0.0, 0.0, 0.059279, 0.0, 0.059279], "direction": "strengthening", "pyd_gbp_m": 20.96, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1209, "year": 2015, "opening_reserves_gbp_m": 587.41, "s_raw_a": 0.00225908, "hhi": 0.307992, "weights": [0.159008, 0.11224, 0.0, 0.0, 0.0, 0.316569, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.412182], "lob_severity": [-0.056744, 0.354918, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 1.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2016, "opening_reserves_gbp_m": 453.85, "s_raw_a": -0.01970021, "hhi": 0.748373, "weights": [0.0, 0.856016, 0.0, 0.009919, 0.0, 0.009919, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.124147], "lob_severity": [0.0, -0.0197, 0.0, -0.01954, 0.0, -0.01954, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.0197], "direction": "release", "pyd_gbp_m": -8.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2017, "opening_reserves_gbp_m": 491.85, "s_raw_a": -0.00638401, "hhi": 0.641884, "weights": [0.0, 0.774925, 0.0, 0.00991, 0.0, 0.012372, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.202793], "lob_severity": [0.0, -0.040404, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.00802], "direction": "release", "pyd_gbp_m": -3.14, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2018, "opening_reserves_gbp_m": 498.5, "s_raw_a": -0.04562487, "hhi": 0.595055, "weights": [0.0, 0.729314, 0.0, 0.009883, 0.0, 0.009883, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.25092], "lob_severity": [0.0, -0.045625, 0.0, -0.04509, 0.0, -0.04509, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.045625], "direction": "release", "pyd_gbp_m": -22.74, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2019, "opening_reserves_gbp_m": 514.27, "s_raw_a": 0.0593673, "hhi": 0.630276, "weights": [0.0, 0.76687, 0.0, 0.009903, 0.0, 0.018948, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.20428], "lob_severity": [0.0, -0.034484, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.01523], "direction": "strengthening", "pyd_gbp_m": 30.53, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2020, "opening_reserves_gbp_m": 565.94, "s_raw_a": 0.03876016, "hhi": 0.492878, "weights": [0.0, 0.603228, 0.0, 0.009903, 0.0, 0.029022, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.357847], "lob_severity": [0.0, -0.028706, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.011357], "direction": "strengthening", "pyd_gbp_m": 21.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2021, "opening_reserves_gbp_m": 633.23, "s_raw_a": -0.02067959, "hhi": 0.511169, "weights": [0.0, 0.627405, 0.0, 0.009904, 0.0, 0.020627, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.342064], "lob_severity": [0.0, -0.016612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003693], "direction": "release", "pyd_gbp_m": -13.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2022, "opening_reserves_gbp_m": 661.02, "s_raw_a": 0.04935849, "hhi": 0.493456, "weights": [0.0, 0.588177, 0.0, 0.009903, 0.0, 0.018427, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.383493], "lob_severity": [0.0, -0.009517, 0.0, 0.0, 0.0, -0.082096, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004339], "direction": "strengthening", "pyd_gbp_m": 32.63, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2023, "opening_reserves_gbp_m": 785.38, "s_raw_a": -0.05028681, "hhi": 0.496146, "weights": [0.0, 0.578147, 0.0, 0.009868, 0.0, 0.009868, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.402117], "lob_severity": [0.0, -0.015416, 0.0, 0.0, 0.0, -0.114595, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.010449], "direction": "release", "pyd_gbp_m": -39.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1218, "year": 2024, "opening_reserves_gbp_m": 779.18, "s_raw_a": -0.01786752, "hhi": 0.475419, "weights": [0.01094, 0.551642, 0.0, 0.0, 0.0, 0.024643, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.412775], "lob_severity": [-0.017868, -0.017868, 0.0, 0.0, 0.0, -0.017868, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.017868], "direction": "release", "pyd_gbp_m": -13.92, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2015, "opening_reserves_gbp_m": 327.77, "s_raw_a": -0.00526892, "hhi": 0.204426, "weights": [0.196876, 0.221113, 0.154307, 0.186475, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.241229], "lob_severity": [-0.005269, -0.005269, -0.005269, -0.005269, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.005269], "direction": "release", "pyd_gbp_m": -1.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2016, "opening_reserves_gbp_m": 342.11, "s_raw_a": -0.0199323, "hhi": 0.217241, "weights": [0.259264, 0.248608, 0.118937, 0.139503, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.233688], "lob_severity": [0.077703, 0.041481, -0.118704, -0.130686, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.021802], "direction": "release", "pyd_gbp_m": -6.82, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2017, "opening_reserves_gbp_m": 431.68, "s_raw_a": 0.00471651, "hhi": 0.219283, "weights": [0.189688, 0.296827, 0.137297, 0.135247, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.240941], "lob_severity": [0.004717, 0.004717, 0.004717, 0.004717, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004717], "direction": "strengthening", "pyd_gbp_m": 2.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2018, "opening_reserves_gbp_m": 476.82, "s_raw_a": 0.07380276, "hhi": 0.248655, "weights": [0.150977, 0.369882, 0.079544, 0.161838, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.23776], "lob_severity": [-0.025948, 0.063912, 0.446603, -0.035196, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.00307], "direction": "strengthening", "pyd_gbp_m": 35.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2019, "opening_reserves_gbp_m": 516.08, "s_raw_a": 0.14002868, "hhi": 0.2899, "weights": [0.136906, 0.456658, 0.068212, 0.149495, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.188729], "lob_severity": [-0.090666, 0.152844, 0.011249, 0.003914, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.11959], "direction": "strengthening", "pyd_gbp_m": 72.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2020, "opening_reserves_gbp_m": 626.1, "s_raw_a": 0.08384816, "hhi": 0.260953, "weights": [0.119874, 0.345711, 0.068513, 0.149763, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.316139], "lob_severity": [0.039173, 0.078628, 0.000723, 0.020306, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.071251], "direction": "strengthening", "pyd_gbp_m": 52.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2021, "opening_reserves_gbp_m": 704.76, "s_raw_a": 0.01203523, "hhi": 0.287852, "weights": [0.10803, 0.410267, 0.059614, 0.123784, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.298305], "lob_severity": [-0.113889, 0.002539, -0.055696, -0.045668, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.021937], "direction": "strengthening", "pyd_gbp_m": 8.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2022, "opening_reserves_gbp_m": 740.16, "s_raw_a": 0.11417906, "hhi": 0.268359, "weights": [0.1122, 0.388873, 0.065471, 0.12876, 0.0, 0.015852, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.288844], "lob_severity": [-0.054716, 0.00255, -0.095937, 0.083817, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0311], "direction": "strengthening", "pyd_gbp_m": 84.51, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2023, "opening_reserves_gbp_m": 910.76, "s_raw_a": -0.03833164, "hhi": 0.254837, "weights": [0.110423, 0.362736, 0.081162, 0.141658, 0.0, 0.013812, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.290208], "lob_severity": [-0.104644, -0.015483, -0.032008, -0.004875, 0.0, -0.188085, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.002978], "direction": "release", "pyd_gbp_m": -34.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1221, "year": 2024, "opening_reserves_gbp_m": 907.95, "s_raw_a": -0.0026334, "hhi": 0.299156, "weights": [0.101924, 0.405023, 0.0, 0.0, 0.0, 0.286362, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.206692], "lob_severity": [-0.002633, -0.002633, 0.0, 0.0, 0.0, -0.002633, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.002633], "direction": "release", "pyd_gbp_m": -2.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2015, "opening_reserves_gbp_m": 446.8, "s_raw_a": -0.01119069, "hhi": 0.272167, "weights": [0.375188, 0.199459, 0.0, 0.0, 0.0, 0.188645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.236708], "lob_severity": [-0.011191, -0.011191, 0.0, 0.0, 0.0, -0.011191, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.011191], "direction": "release", "pyd_gbp_m": -5.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2016, "opening_reserves_gbp_m": 441.4, "s_raw_a": 0.02741278, "hhi": 0.276282, "weights": [0.378551, 0.232015, 0.0, 0.0, 0.0, 0.153969, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.235466], "lob_severity": [0.027413, 0.027413, 0.0, 0.0, 0.0, 0.027413, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.027413], "direction": "strengthening", "pyd_gbp_m": 12.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2017, "opening_reserves_gbp_m": 545.9, "s_raw_a": -0.02564572, "hhi": 0.276576, "weights": [0.367157, 0.26958, 0.0, 0.0, 0.0, 0.142146, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.221116], "lob_severity": [-0.016465, -0.201816, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.043908], "direction": "release", "pyd_gbp_m": -14.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2018, "opening_reserves_gbp_m": 595.8, "s_raw_a": -0.01527358, "hhi": 0.279956, "weights": [0.376621, 0.275396, 0.0, 0.0, 0.0, 0.144633, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.20335], "lob_severity": [-0.017826, -0.007923, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.003302], "direction": "release", "pyd_gbp_m": -9.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2019, "opening_reserves_gbp_m": 681.2, "s_raw_a": 0.01145038, "hhi": 0.289948, "weights": [0.39008, 0.23913, 0.0, 0.0, 0.0, 0.108389, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.2624], "lob_severity": [-0.007903, -0.001842, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 7.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2020, "opening_reserves_gbp_m": 730.1, "s_raw_a": 0.03026983, "hhi": 0.299285, "weights": [0.430287, 0.244809, 0.0, 0.0, 0.0, 0.135754, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.189151], "lob_severity": [-0.082444, 0.049235, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.015931], "direction": "strengthening", "pyd_gbp_m": 22.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2021, "opening_reserves_gbp_m": 828.7, "s_raw_a": 0.00977435, "hhi": 0.308203, "weights": [0.433372, 0.272586, 0.0, 0.0, 0.0, 0.109215, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.184826], "lob_severity": [-0.143957, 0.035415, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02024], "direction": "strengthening", "pyd_gbp_m": 8.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2022, "opening_reserves_gbp_m": 932.2, "s_raw_a": 0.0199528, "hhi": 0.322639, "weights": [0.458641, 0.27492, 0.0, 0.0, 0.0, 0.108602, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.157837], "lob_severity": [0.019953, 0.019953, 0.0, 0.0, 0.0, 0.019953, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019953], "direction": "strengthening", "pyd_gbp_m": 18.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2023, "opening_reserves_gbp_m": 1228.9, "s_raw_a": 0.0160306, "hhi": 0.349517, "weights": [0.515003, 0.206674, 0.0, 0.0, 0.0, 0.101462, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.176861], "lob_severity": [0.016031, 0.016031, 0.0, 0.0, 0.0, 0.016031, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.016031], "direction": "strengthening", "pyd_gbp_m": 19.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1225, "year": 2024, "opening_reserves_gbp_m": 1266.83, "s_raw_a": -0.00707119, "hhi": 0.365812, "weights": [0.54061, 0.185619, 0.0, 0.0, 0.0, 0.108397, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.165374], "lob_severity": [-0.077877, -0.053184, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -8.96, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1254, "year": 2023, "opening_reserves_gbp_m": 55.57, "s_raw_a": 0.18938712, "hhi": 0.942216, "weights": [0.009824, 0.009824, 0.0, 0.009824, 0.970529, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.186049, 0.186049, 0.0, 0.186049, 0.189387, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 10.53, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1274, "year": 2015, "opening_reserves_gbp_m": 302.54, "s_raw_a": 0.05237616, "hhi": 0.489049, "weights": [0.011495, 0.0, 0.0, 0.0, 0.0, 0.481108, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.507397], "lob_severity": [0.052376, 0.0, 0.0, 0.0, 0.0, 0.052376, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.052376], "direction": "strengthening", "pyd_gbp_m": 15.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2016, "opening_reserves_gbp_m": 387.29, "s_raw_a": 0.04749789, "hhi": 0.443779, "weights": [0.066926, 0.0, 0.0, 0.0, 0.0, 0.421893, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.511181], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 18.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2017, "opening_reserves_gbp_m": 389.96, "s_raw_a": 0.04694291, "hhi": 0.45058, "weights": [0.110448, 0.0, 0.0, 0.0, 0.0, 0.298608, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.590944], "lob_severity": [0.046943, 0.0, 0.0, 0.0, 0.0, 0.046943, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.046943], "direction": "strengthening", "pyd_gbp_m": 18.31, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2019, "opening_reserves_gbp_m": 749.99, "s_raw_a": -0.00665118, "hhi": 0.432435, "weights": [0.088318, 0.0, 0.0, 0.0, 0.012399, 0.349327, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.549956], "lob_severity": [-0.006651, 0.0, 0.0, 0.0, -0.006651, -0.006651, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.006651], "direction": "release", "pyd_gbp_m": -4.99, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2020, "opening_reserves_gbp_m": 738.96, "s_raw_a": 0.12897573, "hhi": 0.45755, "weights": [0.042329, 0.0, 0.0, 0.0, 0.011674, 0.409097, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.536901], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 95.31, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2021, "opening_reserves_gbp_m": 798.81, "s_raw_a": 0.06736394, "hhi": 0.525255, "weights": [0.009911, 0.0, 0.0, 0.0, 0.0, 0.362722, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.627367], "lob_severity": [0.066765, 0.0, 0.0, 0.0, 0.0, 0.067364, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.067364], "direction": "strengthening", "pyd_gbp_m": 53.81, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2022, "opening_reserves_gbp_m": 890.16, "s_raw_a": 0.0083345, "hhi": 0.51715, "weights": [0.0, 0.0, 0.0, 0.0, 0.0, 0.4074, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.5926], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.008334, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.008334], "direction": "strengthening", "pyd_gbp_m": 7.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2023, "opening_reserves_gbp_m": 843.63, "s_raw_a": 0.08099528, "hhi": 0.503116, "weights": [0.009909, 0.0, 0.0, 0.0, 0.0, 0.414804, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.575287], "lob_severity": [0.08026, 0.0, 0.0, 0.0, 0.0, 0.080995, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.080995], "direction": "strengthening", "pyd_gbp_m": 68.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1274, "year": 2024, "opening_reserves_gbp_m": 911.57, "s_raw_a": 0.04678459, "hhi": 0.265769, "weights": [0.112085, 0.253457, 0.0, 0.0, 0.0, 0.252231, 0.0, 0.0, 0.0, 0.0, 0.029409, 0.0, 0.352818], "lob_severity": [0.046785, 0.046785, 0.0, 0.0, 0.0, 0.046785, 0.0, 0.0, 0.0, 0.0, 0.046785, 0.0, 0.046785], "direction": "strengthening", "pyd_gbp_m": 42.65, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2015, "opening_reserves_gbp_m": 95.75, "s_raw_a": -0.06057694, "hhi": 0.276151, "weights": [0.295155, 0.067644, 0.0, 0.0, 0.0, 0.27816, 0.0, 0.0, 0.0, 0.0, 0.033524, 0.0, 0.325517], "lob_severity": [-0.275903, 0.124602, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.167301, 0.0, -0.136619], "direction": "release", "pyd_gbp_m": -5.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2016, "opening_reserves_gbp_m": 136.85, "s_raw_a": -0.01169197, "hhi": 0.274877, "weights": [0.263092, 0.060734, 0.0, 0.0, 0.0, 0.322634, 0.0, 0.0, 0.0, 0.0, 0.043761, 0.0, 0.309779], "lob_severity": [-0.223647, -0.343874, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.035067, 0.0, -0.00158], "direction": "release", "pyd_gbp_m": -1.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2017, "opening_reserves_gbp_m": 203.72, "s_raw_a": 0.03730666, "hhi": 0.278874, "weights": [0.259558, 0.064117, 0.0, 0.0, 0.0, 0.336329, 0.0, 0.0, 0.0, 0.0, 0.034949, 0.0, 0.305047], "lob_severity": [0.037307, 0.037307, 0.0, 0.0, 0.0, 0.037307, 0.0, 0.0, 0.0, 0.0, 0.037307, 0.0, 0.037307], "direction": "strengthening", "pyd_gbp_m": 7.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2018, "opening_reserves_gbp_m": 273.46, "s_raw_a": 0.13566884, "hhi": 0.284071, "weights": [0.239309, 0.075114, 0.0, 0.0, 0.0, 0.245059, 0.0, 0.0, 0.0, 0.0, 0.041265, 0.0, 0.399254], "lob_severity": [0.094405, 0.08841, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.070097, 0.0, 0.048919], "direction": "strengthening", "pyd_gbp_m": 37.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2019, "opening_reserves_gbp_m": 388.95, "s_raw_a": 0.11749612, "hhi": 0.312128, "weights": [0.174356, 0.073755, 0.0, 0.0, 0.0, 0.226322, 0.0, 0.0, 0.0, 0.0, 0.054269, 0.0, 0.471298], "lob_severity": [-0.000826, 0.562137, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.097405, 0.0, -0.02678], "direction": "strengthening", "pyd_gbp_m": 45.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2020, "opening_reserves_gbp_m": 372.19, "s_raw_a": 0.03466009, "hhi": 0.284952, "weights": [0.193912, 0.099932, 0.0, 0.0, 0.0, 0.206308, 0.0, 0.0, 0.0, 0.0, 0.063006, 0.0, 0.436842], "lob_severity": [0.03466, 0.03466, 0.0, 0.0, 0.0, 0.03466, 0.0, 0.0, 0.0, 0.0, 0.03466, 0.0, 0.03466], "direction": "strengthening", "pyd_gbp_m": 12.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2021, "opening_reserves_gbp_m": 369.0, "s_raw_a": 0.0311155, "hhi": 0.366082, "weights": [0.149706, 0.329342, 0.0, 0.0, 0.0, 0.014807, 0.0, 0.0, 0.0, 0.0, 0.021888, 0.0, 0.484258], "lob_severity": [0.031116, 0.031116, 0.0, 0.0, 0.0, 0.031116, 0.0, 0.0, 0.0, 0.0, 0.031116, 0.0, 0.031116], "direction": "strengthening", "pyd_gbp_m": 11.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2022, "opening_reserves_gbp_m": 445.65, "s_raw_a": -0.0624287, "hhi": 0.420939, "weights": [0.177493, 0.20104, 0.0, 0.0, 0.0, 0.021248, 0.0, 0.0, 0.0, 0.0, 0.009906, 0.0, 0.590312], "lob_severity": [0.007673, -0.216178, 0.0, 0.0, 0.0, -0.840763, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.006707], "direction": "release", "pyd_gbp_m": -27.82, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2023, "opening_reserves_gbp_m": 617.23, "s_raw_a": 0.02809807, "hhi": 0.380093, "weights": [0.209954, 0.183098, 0.0, 0.0, 0.0, 0.060272, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.546677], "lob_severity": [0.022351, -0.106706, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.035197], "direction": "strengthening", "pyd_gbp_m": 17.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1301, "year": 2024, "opening_reserves_gbp_m": 590.24, "s_raw_a": 0.00462218, "hhi": 0.400124, "weights": [0.216115, 0.173841, 0.0, 0.0, 0.0, 0.043182, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.566862], "lob_severity": [0.004622, 0.004622, 0.0, 0.0, 0.0, 0.004622, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004622], "direction": "strengthening", "pyd_gbp_m": 2.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2015, "opening_reserves_gbp_m": 444.4, "s_raw_a": -0.03093848, "hhi": 0.286341, "weights": [0.35669, 0.012431, 0.0, 0.082698, 0.009924, 0.209295, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.328963], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.112182], "direction": "release", "pyd_gbp_m": -13.75, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2016, "opening_reserves_gbp_m": 459.02, "s_raw_a": -0.00042481, "hhi": 0.316805, "weights": [0.35276, 0.021444, 0.0, 0.031279, 0.0, 0.21299, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.381526], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.122766], "direction": "release", "pyd_gbp_m": -0.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2017, "opening_reserves_gbp_m": 553.08, "s_raw_a": 0.01654541, "hhi": 0.292265, "weights": [0.287276, 0.067793, 0.0, 0.043577, 0.0, 0.194778, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.406577], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.035576], "direction": "strengthening", "pyd_gbp_m": 9.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2018, "opening_reserves_gbp_m": 822.27, "s_raw_a": 0.03015779, "hhi": 0.25474, "weights": [0.259657, 0.079415, 0.0, 0.040236, 0.0, 0.206899, 0.0, 0.0, 0.0, 0.0, 0.047251, 0.0, 0.366542], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.145986], "direction": "strengthening", "pyd_gbp_m": 24.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2019, "opening_reserves_gbp_m": 902.57, "s_raw_a": -0.04400459, "hhi": 0.257732, "weights": [0.246754, 0.090375, 0.0, 0.040414, 0.0, 0.199415, 0.0, 0.0, 0.0, 0.0, 0.041528, 0.0, 0.381513], "lob_severity": [-0.044005, -0.044005, 0.0, -0.044005, 0.0, -0.044005, 0.0, 0.0, 0.0, 0.0, -0.044005, 0.0, -0.044005], "direction": "release", "pyd_gbp_m": -39.72, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2020, "opening_reserves_gbp_m": 735.56, "s_raw_a": 0.04947822, "hhi": 0.248678, "weights": [0.232201, 0.138221, 0.0, 0.032348, 0.0, 0.223704, 0.0, 0.0, 0.0, 0.0, 0.021227, 0.0, 0.3523], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.129276], "direction": "strengthening", "pyd_gbp_m": 36.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2021, "opening_reserves_gbp_m": 722.41, "s_raw_a": 0.09143385, "hhi": 0.258222, "weights": [0.197208, 0.193576, 0.0, 0.022113, 0.009906, 0.182887, 0.0, 0.0, 0.0, 0.0, 0.009958, 0.0, 0.384351], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.115969], "direction": "strengthening", "pyd_gbp_m": 66.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2022, "opening_reserves_gbp_m": 955.35, "s_raw_a": 0.09907333, "hhi": 0.301105, "weights": [0.231219, 0.198385, 0.102518, 0.013495, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009979, 0.0, 0.444403], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.103401], "direction": "strengthening", "pyd_gbp_m": 94.65, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2023, "opening_reserves_gbp_m": 1420.34, "s_raw_a": 0.04972823, "hhi": 0.283033, "weights": [0.247934, 0.226759, 0.103373, 0.012953, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009997, 0.0, 0.398984], "lob_severity": [0.0, 0.0, 0.085136, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 70.63, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1414, "year": 2024, "opening_reserves_gbp_m": 1541.63, "s_raw_a": 0.04493919, "hhi": 0.306265, "weights": [0.410647, 0.310591, 0.039371, 0.011442, 0.0, 0.197458, 0.0, 0.0, 0.0, 0.0, 0.011233, 0.0, 0.019257], "lob_severity": [0.044939, 0.044939, 0.044939, 0.044939, 0.0, 0.044939, 0.0, 0.0, 0.0, 0.0, 0.044939, 0.0, 0.044939], "direction": "strengthening", "pyd_gbp_m": 69.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1416, "year": 2023, "opening_reserves_gbp_m": 15.21, "s_raw_a": 0.10656414, "hhi": 0.408647, "weights": [0.0, 0.0, 0.0, 0.037268, 0.0, 0.0, 0.0, 0.0, 0.214453, 0.172512, 0.0, 0.0, 0.575767], "lob_severity": [0.0, 0.0, 0.0, 0.106564, 0.0, 0.0, 0.0, 0.0, 0.106564, 0.106564, 0.0, 0.0, 0.106564], "direction": "strengthening", "pyd_gbp_m": 1.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2015, "opening_reserves_gbp_m": 180.54, "s_raw_a": -0.00616484, "hhi": 0.413408, "weights": [0.135184, 0.3295, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.535315], "lob_severity": [-0.006165, -0.006165, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.006165], "direction": "release", "pyd_gbp_m": -1.11, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2016, "opening_reserves_gbp_m": 250.46, "s_raw_a": -0.01530804, "hhi": 0.418369, "weights": [0.103135, 0.395761, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.501104], "lob_severity": [-0.015308, -0.015308, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.015308], "direction": "release", "pyd_gbp_m": -3.83, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2017, "opening_reserves_gbp_m": 399.23, "s_raw_a": 0.06171169, "hhi": 0.411581, "weights": [0.119951, 0.369491, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.510559], "lob_severity": [0.061712, 0.061712, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.061712], "direction": "strengthening", "pyd_gbp_m": 24.64, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2018, "opening_reserves_gbp_m": 730.77, "s_raw_a": 0.06216847, "hhi": 0.409986, "weights": [0.13543, 0.337672, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.526899], "lob_severity": [0.062168, 0.062168, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.062168], "direction": "strengthening", "pyd_gbp_m": 45.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2019, "opening_reserves_gbp_m": 963.88, "s_raw_a": 0.06178985, "hhi": 0.347838, "weights": [0.202671, 0.355975, 0.0, 0.0, 0.0, 0.017395, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.42396], "lob_severity": [0.0, 0.110458, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 59.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2020, "opening_reserves_gbp_m": 1051.02, "s_raw_a": 0.04426952, "hhi": 0.328671, "weights": [0.338953, 0.295981, 0.0, 0.0, 0.0, 0.009993, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.355073], "lob_severity": [0.04427, 0.04427, 0.0, 0.0, 0.0, 0.044237, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04427], "direction": "strengthening", "pyd_gbp_m": 46.53, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2021, "opening_reserves_gbp_m": 1299.77, "s_raw_a": 0.03282688, "hhi": 0.346209, "weights": [0.454029, 0.270868, 0.0, 0.0, 0.0, 0.017434, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.257669], "lob_severity": [0.032827, 0.032827, 0.0, 0.0, 0.0, 0.032827, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.032827], "direction": "strengthening", "pyd_gbp_m": 42.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2022, "opening_reserves_gbp_m": 1586.05, "s_raw_a": 0.00394786, "hhi": 0.340986, "weights": [0.426107, 0.332168, 0.0, 0.0, 0.0, 0.021193, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.220532], "lob_severity": [0.003948, 0.003948, 0.0, 0.0, 0.0, 0.003948, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003948], "direction": "strengthening", "pyd_gbp_m": 6.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2023, "opening_reserves_gbp_m": 1820.39, "s_raw_a": 0.02476328, "hhi": 0.358449, "weights": [0.480025, 0.273037, 0.0, 0.0, 0.0, 0.016262, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.230676], "lob_severity": [0.024763, 0.024763, 0.0, 0.0, 0.0, 0.024763, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.024763], "direction": "strengthening", "pyd_gbp_m": 45.08, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1458, "year": 2024, "opening_reserves_gbp_m": 1637.71, "s_raw_a": -0.01621883, "hhi": 0.384606, "weights": [0.521317, 0.274556, 0.0, 0.0, 0.0, 0.010905, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.193222], "lob_severity": [-0.016219, -0.016219, 0.0, 0.0, 0.0, -0.016219, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.016219], "direction": "release", "pyd_gbp_m": -26.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2017, "opening_reserves_gbp_m": 12.61, "s_raw_a": -0.03442532, "hhi": 0.342168, "weights": [0.230578, 0.395499, 0.0, 0.00994, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.363983], "lob_severity": [-0.034425, -0.034425, 0.0, -0.034219, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.034425], "direction": "release", "pyd_gbp_m": -0.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2018, "opening_reserves_gbp_m": 74.98, "s_raw_a": 0.08329666, "hhi": 0.349899, "weights": [0.221309, 0.436067, 0.0, 0.009956, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.332668], "lob_severity": [0.083297, 0.083297, 0.0, 0.082929, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.083297], "direction": "strengthening", "pyd_gbp_m": 6.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2019, "opening_reserves_gbp_m": 95.57, "s_raw_a": 0.11393981, "hhi": 0.332016, "weights": [0.285089, 0.385123, 0.0, 0.00991, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.319878], "lob_severity": [0.11394, 0.11394, 0.0, 0.112911, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.11394], "direction": "strengthening", "pyd_gbp_m": 10.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2020, "opening_reserves_gbp_m": 134.86, "s_raw_a": 0.06737457, "hhi": 0.333362, "weights": [0.30514, 0.395318, 0.0, 0.009926, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.289616], "lob_severity": [0.067375, 0.067375, 0.0, 0.066878, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.067375], "direction": "strengthening", "pyd_gbp_m": 9.09, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2021, "opening_reserves_gbp_m": 164.89, "s_raw_a": 0.03404715, "hhi": 0.343815, "weights": [0.288964, 0.435542, 0.0, 0.009939, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.265555], "lob_severity": [0.0, 0.064609, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 5.61, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2022, "opening_reserves_gbp_m": 192.6, "s_raw_a": 0.01904945, "hhi": 0.345987, "weights": [0.308861, 0.436734, 0.0, 0.009953, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.244452], "lob_severity": [0.019049, 0.019049, 0.0, 0.01896, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019049], "direction": "strengthening", "pyd_gbp_m": 3.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2023, "opening_reserves_gbp_m": 256.04, "s_raw_a": -0.0576718, "hhi": 0.344737, "weights": [0.298908, 0.451435, 0.0, 0.0, 0.0, 0.023751, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.225907], "lob_severity": [-0.057672, -0.057672, 0.0, 0.0, 0.0, -0.057672, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.057672], "direction": "release", "pyd_gbp_m": -14.77, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1492, "year": 2024, "opening_reserves_gbp_m": 240.16, "s_raw_a": -0.065372, "hhi": 0.330192, "weights": [0.230844, 0.455762, 0.0, 0.0, 0.0, 0.056506, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.256888], "lob_severity": [-0.065372, -0.065372, 0.0, 0.0, 0.0, -0.065372, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.065372], "direction": "release", "pyd_gbp_m": -15.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1609, "year": 2023, "opening_reserves_gbp_m": 69.72, "s_raw_a": 0.09943383, "hhi": 0.536201, "weights": [0.06173, 0.683862, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.254407], "lob_severity": [0.099434, 0.099434, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.099434], "direction": "strengthening", "pyd_gbp_m": 6.93, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1609, "year": 2024, "opening_reserves_gbp_m": 161.66, "s_raw_a": -0.00091399, "hhi": 0.589808, "weights": [0.052385, 0.736559, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.211056], "lob_severity": [-0.000914, -0.000914, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.000914], "direction": "release", "pyd_gbp_m": -0.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1618, "year": 2023, "opening_reserves_gbp_m": 355.25, "s_raw_a": 0.00817318, "hhi": 0.318863, "weights": [0.426568, 0.15667, 0.0, 0.0, 0.0, 0.080502, 0.0, 0.0, 0.0, 0.0, 0.01106, 0.0, 0.3252], "lob_severity": [0.008173, 0.008173, 0.0, 0.0, 0.0, 0.008173, 0.0, 0.0, 0.0, 0.0, 0.008173, 0.0, 0.008173], "direction": "strengthening", "pyd_gbp_m": 2.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1618, "year": 2024, "opening_reserves_gbp_m": 585.07, "s_raw_a": -0.01803246, "hhi": 0.290126, "weights": [0.376998, 0.204854, 0.0, 0.0, 0.0, 0.097744, 0.0, 0.0, 0.0, 0.0, 0.009952, 0.0, 0.310452], "lob_severity": [-0.018032, -0.018032, 0.0, 0.0, 0.0, -0.018032, 0.0, 0.0, 0.0, 0.0, -0.017946, 0.0, -0.018032], "direction": "release", "pyd_gbp_m": -10.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2016, "opening_reserves_gbp_m": 130.74, "s_raw_a": -0.00722292, "hhi": 0.301272, "weights": [0.23323, 0.143189, 0.012449, 0.062521, 0.0, 0.073004, 0.0, 0.0, 0.0, 0.0, 0.009902, 0.0, 0.465705], "lob_severity": [-0.007223, -0.007223, -0.007223, -0.007223, 0.0, -0.007223, 0.0, 0.0, 0.0, 0.0, -0.007152, 0.0, -0.007223], "direction": "release", "pyd_gbp_m": -0.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2017, "opening_reserves_gbp_m": 150.19, "s_raw_a": 0.10685231, "hhi": 0.303105, "weights": [0.28289, 0.175865, 0.012038, 0.04668, 0.0, 0.038778, 0.0, 0.0, 0.0, 0.0, 0.009902, 0.0, 0.433849], "lob_severity": [0.106852, 0.106852, 0.106852, 0.106852, 0.0, 0.106852, 0.0, 0.0, 0.0, 0.0, 0.105801, 0.0, 0.106852], "direction": "strengthening", "pyd_gbp_m": 16.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2018, "opening_reserves_gbp_m": 318.43, "s_raw_a": 0.04091455, "hhi": 0.325837, "weights": [0.268249, 0.218118, 0.010137, 0.027713, 0.0, 0.012926, 0.0, 0.0, 0.0, 0.0, 0.009901, 0.0, 0.452955], "lob_severity": [0.040915, 0.040915, 0.040915, 0.040915, 0.0, 0.040915, 0.0, 0.0, 0.0, 0.0, 0.04051, 0.0, 0.040915], "direction": "strengthening", "pyd_gbp_m": 13.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2019, "opening_reserves_gbp_m": 399.25, "s_raw_a": 0.00542882, "hhi": 0.298759, "weights": [0.314637, 0.209093, 0.051713, 0.020559, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.013136, 0.0, 0.390862], "lob_severity": [0.005429, 0.005429, 0.005429, 0.005429, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.005429, 0.0, 0.005429], "direction": "strengthening", "pyd_gbp_m": 2.17, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2020, "opening_reserves_gbp_m": 532.41, "s_raw_a": 0.07424816, "hhi": 0.281815, "weights": [0.304782, 0.256923, 0.044174, 0.017909, 0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.019675, 0.0, 0.346636], "lob_severity": [0.074248, 0.074248, 0.074248, 0.074248, 0.0, 0.073516, 0.0, 0.0, 0.0, 0.0, 0.074248, 0.0, 0.074248], "direction": "strengthening", "pyd_gbp_m": 39.53, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2021, "opening_reserves_gbp_m": 1538.38, "s_raw_a": 0.05080895, "hhi": 0.279384, "weights": [0.234174, 0.317704, 0.042462, 0.020933, 0.0, 0.009902, 0.0, 0.0, 0.0, 0.0, 0.027688, 0.0, 0.347138], "lob_severity": [0.050809, 0.050809, 0.050809, 0.050809, 0.0, 0.050311, 0.0, 0.0, 0.0, 0.0, 0.050809, 0.0, 0.050809], "direction": "strengthening", "pyd_gbp_m": 78.16, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1686, "year": 2022, "opening_reserves_gbp_m": 1794.45, "s_raw_a": -0.00986822, "hhi": 0.279361, "weights": [0.200668, 0.344119, 0.056676, 0.019624, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.038973, 0.0, 0.339941], "lob_severity": [-0.009868, -0.009868, -0.009868, -0.009868, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.009868, 0.0, -0.009868], "direction": "release", "pyd_gbp_m": -17.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2023, "opening_reserves_gbp_m": 1658.67, "s_raw_a": 0.05496024, "hhi": 0.260514, "weights": [0.216183, 0.318937, 0.067401, 0.020294, 0.0, 0.009989, 0.0, 0.0, 0.0, 0.0, 0.042909, 0.0, 0.324287], "lob_severity": [0.05496, 0.05496, 0.05496, 0.05496, 0.0, 0.054898, 0.0, 0.0, 0.0, 0.0, 0.05496, 0.0, 0.05496], "direction": "strengthening", "pyd_gbp_m": 91.16, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1686, "year": 2024, "opening_reserves_gbp_m": 1806.98, "s_raw_a": 0.01634506, "hhi": 0.244574, "weights": [0.237775, 0.27398, 0.0, 0.0, 0.0, 0.146957, 0.0, 0.0, 0.0, 0.0, 0.041926, 0.0, 0.299362], "lob_severity": [0.016345, 0.016345, 0.0, 0.0, 0.0, 0.016345, 0.0, 0.0, 0.0, 0.0, 0.016345, 0.0, 0.016345], "direction": "strengthening", "pyd_gbp_m": 29.54, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1699, "year": 2024, "opening_reserves_gbp_m": 60.87, "s_raw_a": 0.37187639, "hhi": 0.234199, "weights": [0.245569, 0.293803, 0.076987, 0.0, 0.128348, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.255292], "lob_severity": [0.371876, 0.371876, 0.371876, 0.0, 0.371876, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.371876], "direction": "strengthening", "pyd_gbp_m": 22.64, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2016, "opening_reserves_gbp_m": 26.78, "s_raw_a": 0.03069684, "hhi": 0.311308, "weights": [0.215539, 0.302796, 0.0, 0.0, 0.042193, 0.026322, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.41315], "lob_severity": [0.030697, 0.030697, 0.0, 0.0, 0.030697, 0.030697, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.030697], "direction": "strengthening", "pyd_gbp_m": 0.82, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2017, "opening_reserves_gbp_m": 54.92, "s_raw_a": 0.00802913, "hhi": 0.286037, "weights": [0.317297, 0.259717, 0.0, 0.0, 0.04351, 0.030456, 0.0, 0.0, 0.0, 0.0, 0.009923, 0.0, 0.339098], "lob_severity": [0.008029, 0.008029, 0.0, 0.0, 0.008029, 0.008029, 0.0, 0.0, 0.0, 0.0, 0.007967, 0.0, 0.008029], "direction": "strengthening", "pyd_gbp_m": 0.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2018, "opening_reserves_gbp_m": 88.1, "s_raw_a": 0.06178417, "hhi": 0.330636, "weights": [0.412102, 0.338126, 0.0, 0.0, 0.0, 0.0, 0.21231, 0.0, 0.0, 0.0, 0.0, 0.0, 0.037462], "lob_severity": [0.061784, 0.061784, 0.0, 0.0, 0.0, 0.0, 0.061784, 0.0, 0.0, 0.0, 0.0, 0.0, 0.061784], "direction": "strengthening", "pyd_gbp_m": 5.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2019, "opening_reserves_gbp_m": 114.02, "s_raw_a": 0.06764365, "hhi": 0.320492, "weights": [0.4265, 0.26755, 0.0, 0.0, 0.00991, 0.01019, 0.0, 0.0, 0.0, 0.0, 0.029019, 0.0, 0.256832], "lob_severity": [0.067644, 0.067644, 0.0, 0.0, 0.067034, 0.067644, 0.0, 0.0, 0.0, 0.0, 0.067644, 0.0, 0.067644], "direction": "strengthening", "pyd_gbp_m": 7.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2020, "opening_reserves_gbp_m": 131.62, "s_raw_a": 0.05550026, "hhi": 0.308844, "weights": [0.324606, 0.208182, 0.0, 0.0, 0.029014, 0.015893, 0.0, 0.0, 0.0, 0.0, 0.024244, 0.0, 0.398061], "lob_severity": [0.0555, 0.0555, 0.0, 0.0, 0.0555, 0.0555, 0.0, 0.0, 0.0, 0.0, 0.0555, 0.0, 0.0555], "direction": "strengthening", "pyd_gbp_m": 7.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2021, "opening_reserves_gbp_m": 157.08, "s_raw_a": 0.02048014, "hhi": 0.305424, "weights": [0.276509, 0.226683, 0.0, 0.0, 0.037026, 0.025438, 0.0, 0.0, 0.0, 0.0, 0.015632, 0.0, 0.418711], "lob_severity": [0.02048, 0.02048, 0.0, 0.0, 0.02048, 0.02048, 0.0, 0.0, 0.0, 0.0, 0.02048, 0.0, 0.02048], "direction": "strengthening", "pyd_gbp_m": 3.22, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2022, "opening_reserves_gbp_m": 193.83, "s_raw_a": 0.07587577, "hhi": 0.315242, "weights": [0.279735, 0.206349, 0.0, 0.0, 0.047051, 0.009989, 0.0, 0.0, 0.0, 0.0, 0.019, 0.0, 0.437877], "lob_severity": [0.075876, 0.075876, 0.0, 0.0, 0.075876, 0.075792, 0.0, 0.0, 0.0, 0.0, 0.075876, 0.0, 0.075876], "direction": "strengthening", "pyd_gbp_m": 14.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2023, "opening_reserves_gbp_m": 268.18, "s_raw_a": 0.04905968, "hhi": 0.30091, "weights": [0.39504, 0.283354, 0.0, 0.0, 0.023102, 0.013069, 0.0, 0.0, 0.0, 0.0, 0.035194, 0.0, 0.250242], "lob_severity": [0.04906, 0.04906, 0.0, 0.0, 0.04906, 0.04906, 0.0, 0.0, 0.0, 0.0, 0.04906, 0.0, 0.04906], "direction": "strengthening", "pyd_gbp_m": 13.16, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1729, "year": 2024, "opening_reserves_gbp_m": 294.57, "s_raw_a": 0.21125951, "hhi": 0.300563, "weights": [0.370085, 0.242227, 0.0, 0.0, 0.021825, 0.018716, 0.0, 0.0, 0.0, 0.0, 0.025513, 0.0, 0.321635], "lob_severity": [0.0, 0.060444, 0.0, 0.0, 0.0, 1.85426, 0.0, 0.0, 0.0, 0.0, 2.263593, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 62.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1796, "year": 2024, "opening_reserves_gbp_m": 3.55, "s_raw_a": -0.01306601, "hhi": 0.98036, "weights": [0.009918, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.990082], "lob_severity": [-0.012959, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.013066], "direction": "release", "pyd_gbp_m": -0.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1840, "year": 2022, "opening_reserves_gbp_m": 0.28, "s_raw_a": 0.0, "hhi": 0.849645, "weights": [0.918118, 0.081882, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "flat", "pyd_gbp_m": 0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1856, "year": 2019, "opening_reserves_gbp_m": 185.77, "s_raw_a": 0.00299835, "hhi": 0.434127, "weights": [0.135586, 0.071632, 0.0, 0.09434, 0.0, 0.068328, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.630114], "lob_severity": [0.002998, 0.002998, 0.0, 0.002998, 0.0, 0.002998, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.002998], "direction": "strengthening", "pyd_gbp_m": 0.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1856, "year": 2021, "opening_reserves_gbp_m": 142.22, "s_raw_a": -0.11380559, "hhi": 0.325788, "weights": [0.266524, 0.267428, 0.009924, 0.018783, 0.0, 0.009924, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.427417], "lob_severity": [-0.113806, -0.113806, -0.112938, -0.113806, 0.0, -0.112938, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.113806], "direction": "release", "pyd_gbp_m": -16.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1856, "year": 2022, "opening_reserves_gbp_m": 166.39, "s_raw_a": 0.00916505, "hhi": 0.318622, "weights": [0.320076, 0.187266, 0.012397, 0.031968, 0.014491, 0.009987, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.423815], "lob_severity": [0.009165, 0.009165, 0.009165, 0.009165, 0.009165, 0.009153, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009165], "direction": "strengthening", "pyd_gbp_m": 1.52, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1856, "year": 2023, "opening_reserves_gbp_m": 383.6, "s_raw_a": 0.05239833, "hhi": 0.350205, "weights": [0.265502, 0.166899, 0.014009, 0.031656, 0.009922, 0.011585, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.500427], "lob_severity": [0.052398, 0.052398, 0.052398, 0.052398, 0.051991, 0.052398, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.052398], "direction": "strengthening", "pyd_gbp_m": 20.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1856, "year": 2024, "opening_reserves_gbp_m": 556.65, "s_raw_a": 0.20214124, "hhi": 0.357419, "weights": [0.262969, 0.145713, 0.014837, 0.029399, 0.009893, 0.011921, 0.0, 0.0, 0.0, 0.0, 0.009893, 0.0, 0.515375], "lob_severity": [0.202141, 0.202141, 0.202141, 0.202141, 0.199987, 0.202141, 0.0, 0.0, 0.0, 0.0, 0.199987, 0.0, 0.202141], "direction": "strengthening", "pyd_gbp_m": 112.52, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1861, "year": 2015, "opening_reserves_gbp_m": 224.78, "s_raw_a": -0.02183478, "hhi": 0.340076, "weights": [0.170014, 0.261322, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.082847, 0.0, 0.485818], "lob_severity": [-0.021835, -0.021835, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.021835, 0.0, -0.021835], "direction": "release", "pyd_gbp_m": -4.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1861, "year": 2016, "opening_reserves_gbp_m": 205.44, "s_raw_a": 0.12044821, "hhi": 0.244618, "weights": [0.177645, 0.307817, 0.0, 0.0, 0.0, 0.137412, 0.0, 0.0, 0.0, 0.0, 0.069578, 0.0, 0.307547], "lob_severity": [0.120448, 0.120448, 0.0, 0.0, 0.0, 0.120448, 0.0, 0.0, 0.0, 0.0, 0.120448, 0.0, 0.120448], "direction": "strengthening", "pyd_gbp_m": 24.75, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1861, "year": 2017, "opening_reserves_gbp_m": 324.16, "s_raw_a": 0.11286093, "hhi": 0.250436, "weights": [0.1752, 0.342528, 0.0, 0.0, 0.0, 0.173333, 0.0, 0.0, 0.0, 0.0, 0.043452, 0.0, 0.265486], "lob_severity": [0.112861, 0.112861, 0.0, 0.0, 0.0, 0.112861, 0.0, 0.0, 0.0, 0.0, 0.112861, 0.0, 0.112861], "direction": "strengthening", "pyd_gbp_m": 36.59, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1861, "year": 2018, "opening_reserves_gbp_m": 385.23, "s_raw_a": 0.02254261, "hhi": 0.254091, "weights": [0.264181, 0.264375, 0.0, 0.0, 0.0, 0.084666, 0.0, 0.0, 0.0, 0.0, 0.066035, 0.0, 0.320743], "lob_severity": [0.022543, 0.022543, 0.0, 0.0, 0.0, 0.022543, 0.0, 0.0, 0.0, 0.0, 0.022543, 0.0, 0.022543], "direction": "strengthening", "pyd_gbp_m": 8.68, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1861, "year": 2019, "opening_reserves_gbp_m": 510.24, "s_raw_a": 0.04346795, "hhi": 0.252525, "weights": [0.264489, 0.322411, 0.0, 0.044662, 0.0, 0.038228, 0.0, 0.0, 0.0, 0.0, 0.063502, 0.0, 0.266708], "lob_severity": [0.043468, 0.043468, 0.0, 0.043468, 0.0, 0.043468, 0.0, 0.0, 0.0, 0.0, 0.043468, 0.0, 0.043468], "direction": "strengthening", "pyd_gbp_m": 22.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2015, "opening_reserves_gbp_m": 133.7, "s_raw_a": -0.0433807, "hhi": 0.445988, "weights": [0.605491, 0.089624, 0.0, 0.0, 0.0, 0.029671, 0.0, 0.0, 0.0, 0.0, 0.009967, 0.0, 0.265248], "lob_severity": [-0.043381, -0.043381, 0.0, 0.0, 0.0, -0.043381, 0.0, 0.0, 0.0, 0.0, -0.043235, 0.0, -0.043381], "direction": "release", "pyd_gbp_m": -5.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2016, "opening_reserves_gbp_m": 167.95, "s_raw_a": -0.09764927, "hhi": 0.415772, "weights": [0.555458, 0.098843, 0.0, 0.0, 0.0, 0.024719, 0.0, 0.0, 0.0, 0.0, 0.009918, 0.0, 0.311062], "lob_severity": [-0.097649, -0.097649, 0.0, 0.0, 0.0, -0.097649, 0.0, 0.0, 0.0, 0.0, -0.096846, 0.0, -0.097649], "direction": "release", "pyd_gbp_m": -16.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2017, "opening_reserves_gbp_m": 232.72, "s_raw_a": 0.00859387, "hhi": 0.436146, "weights": [0.592077, 0.110653, 0.0, 0.0, 0.0, 0.017268, 0.0, 0.0, 0.0, 0.0, 0.00991, 0.0, 0.270093], "lob_severity": [0.008594, 0.008594, 0.0, 0.0, 0.0, 0.008594, 0.0, 0.0, 0.0, 0.0, 0.008516, 0.0, 0.008594], "direction": "strengthening", "pyd_gbp_m": 2.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2018, "opening_reserves_gbp_m": 267.62, "s_raw_a": 0.02839826, "hhi": 0.446478, "weights": [0.594883, 0.084602, 0.0, 0.0, 0.0, 0.019114, 0.0, 0.0, 0.0, 0.0, 0.009902, 0.0, 0.291498], "lob_severity": [0.087894, 0.364906, 0.0, 0.0, 0.0, -1.118802, 0.0, 0.0, 0.0, 0.0, -0.018309, 0.0, 0.321094], "direction": "strengthening", "pyd_gbp_m": 7.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2019, "opening_reserves_gbp_m": 309.15, "s_raw_a": 0.06760385, "hhi": 0.464006, "weights": [0.621187, 0.096809, 0.0, 0.0, 0.0, 0.010265, 0.0, 0.0, 0.0, 0.0, 0.009905, 0.0, 0.261834], "lob_severity": [0.067604, 0.067604, 0.0, 0.0, 0.0, 0.067604, 0.0, 0.0, 0.0, 0.0, 0.066962, 0.0, 0.067604], "direction": "strengthening", "pyd_gbp_m": 20.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2020, "opening_reserves_gbp_m": 350.46, "s_raw_a": 0.00114136, "hhi": 0.519857, "weights": [0.646449, 0.036308, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.317243], "lob_severity": [0.001141, 0.001141, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.001141], "direction": "strengthening", "pyd_gbp_m": 0.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2021, "opening_reserves_gbp_m": 385.1, "s_raw_a": -0.06439819, "hhi": 0.350694, "weights": [0.530063, 0.15628, 0.0, 0.0, 0.01329, 0.081955, 0.0, 0.0, 0.0, 0.0, 0.023887, 0.0, 0.194525], "lob_severity": [-0.064398, -0.064398, 0.0, 0.0, -0.064398, -0.064398, 0.0, 0.0, 0.0, 0.0, -0.064398, 0.0, -0.064398], "direction": "release", "pyd_gbp_m": -24.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2022, "opening_reserves_gbp_m": 375.53, "s_raw_a": -0.05245947, "hhi": 0.326824, "weights": [0.501588, 0.168003, 0.0, 0.0, 0.027286, 0.084653, 0.0, 0.0, 0.0, 0.0, 0.021961, 0.0, 0.196508], "lob_severity": [-0.052459, -0.052459, 0.0, 0.0, -0.052459, -0.052459, 0.0, 0.0, 0.0, 0.0, -0.052459, 0.0, -0.052459], "direction": "release", "pyd_gbp_m": -19.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2023, "opening_reserves_gbp_m": 500.0, "s_raw_a": 0.036, "hhi": 0.343923, "weights": [0.527584, 0.18712, 0.0, 0.0, 0.022292, 0.106282, 0.0, 0.0, 0.0, 0.0, 0.021392, 0.0, 0.13533], "lob_severity": [0.036, 0.036, 0.0, 0.0, 0.036, 0.036, 0.0, 0.0, 0.0, 0.0, 0.036, 0.0, 0.036], "direction": "strengthening", "pyd_gbp_m": 18.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1880, "year": 2024, "opening_reserves_gbp_m": 480.67, "s_raw_a": 0.05144923, "hhi": 0.333998, "weights": [0.513501, 0.193622, 0.0, 0.0, 0.024242, 0.110379, 0.0, 0.0, 0.0, 0.0, 0.017763, 0.0, 0.140494], "lob_severity": [0.051449, 0.051449, 0.0, 0.0, 0.051449, 0.051449, 0.0, 0.0, 0.0, 0.0, 0.051449, 0.0, 0.051449], "direction": "strengthening", "pyd_gbp_m": 24.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1884, "year": 2017, "opening_reserves_gbp_m": 44.01, "s_raw_a": -0.0126565, "hhi": 0.379645, "weights": [0.14685, 0.011265, 0.0, 0.0, 0.0, 0.463181, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.378704], "lob_severity": [-0.012657, -0.012657, 0.0, 0.0, 0.0, -0.012657, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.012657], "direction": "release", "pyd_gbp_m": -0.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1884, "year": 2018, "opening_reserves_gbp_m": 104.51, "s_raw_a": -0.01862926, "hhi": 0.303342, "weights": [0.295941, 0.058324, 0.0, 0.0, 0.0, 0.36687, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.278865], "lob_severity": [-0.018629, -0.018629, 0.0, 0.0, 0.0, -0.018629, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.018629], "direction": "release", "pyd_gbp_m": -1.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1884, "year": 2022, "opening_reserves_gbp_m": 642.19, "s_raw_a": 0.01417019, "hhi": 0.980224, "weights": [0.0, 0.009988, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.990012], "lob_severity": [0.0, 0.014153, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01417], "direction": "strengthening", "pyd_gbp_m": 9.1, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1884, "year": 2023, "opening_reserves_gbp_m": 611.87, "s_raw_a": 0.05883632, "hhi": 0.830776, "weights": [0.009769, 0.009769, 0.0, 0.0, 0.0, 0.061455, 0.0, 0.0, 0.0, 0.0, 0.009769, 0.0, 0.909238], "lob_severity": [0.057478, 0.057478, 0.0, 0.0, 0.0, 0.058836, 0.0, 0.0, 0.0, 0.0, 0.057478, 0.0, 0.058836], "direction": "strengthening", "pyd_gbp_m": 36.0, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1884, "year": 2024, "opening_reserves_gbp_m": 449.38, "s_raw_a": 0.10345073, "hhi": 0.571281, "weights": [0.009845, 0.239485, 0.0, 0.0, 0.009845, 0.02449, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.716334], "lob_severity": [0.101852, 0.103451, 0.0, 0.0, 0.101852, 0.103451, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.103451], "direction": "strengthening", "pyd_gbp_m": 46.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1892, "year": 2024, "opening_reserves_gbp_m": 24.17, "s_raw_a": -0.1065784, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, -0.106578, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -2.58, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1897, "year": 2015, "opening_reserves_gbp_m": 71.64, "s_raw_a": -0.03181361, "hhi": 0.593691, "weights": [0.069505, 0.010453, 0.0, 0.0, 0.0, 0.747695, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.172347], "lob_severity": [-0.031814, -0.031814, 0.0, 0.0, 0.0, -0.031814, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.031814], "direction": "release", "pyd_gbp_m": -2.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1897, "year": 2017, "opening_reserves_gbp_m": 110.21, "s_raw_a": 0.06380778, "hhi": 0.315008, "weights": [0.260597, 0.049921, 0.0, 0.0, 0.0, 0.403529, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.285952], "lob_severity": [0.063808, 0.063808, 0.0, 0.0, 0.0, 0.063808, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.063808], "direction": "strengthening", "pyd_gbp_m": 7.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1897, "year": 2018, "opening_reserves_gbp_m": 152.46, "s_raw_a": 0.10133482, "hhi": 0.549002, "weights": [0.032205, 0.012659, 0.0, 0.0, 0.009975, 0.697347, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.247815], "lob_severity": [0.101335, 0.101335, 0.0, 0.0, 0.10108, 0.101335, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.101335], "direction": "strengthening", "pyd_gbp_m": 15.45, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1897, "year": 2019, "opening_reserves_gbp_m": 169.32, "s_raw_a": 0.07065911, "hhi": 0.458554, "weights": [0.0276, 0.009882, 0.0, 0.0, 0.009882, 0.432507, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.520129], "lob_severity": [0.070659, 0.069824, 0.0, 0.0, 0.069824, 0.070659, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.070659], "direction": "strengthening", "pyd_gbp_m": 11.96, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1902, "year": 2024, "opening_reserves_gbp_m": 22.21, "s_raw_a": 0.0290462, "hhi": 0.615052, "weights": [0.009819, 0.749319, 0.0, 0.009819, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.231042], "lob_severity": [0.028522, 0.029046, 0.0, 0.028522, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.029046], "direction": "strengthening", "pyd_gbp_m": 0.65, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2015, "opening_reserves_gbp_m": 76.62, "s_raw_a": -0.08200102, "hhi": 0.974001, "weights": [0.013173, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.986827], "lob_severity": [-0.082001, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.082001], "direction": "release", "pyd_gbp_m": -6.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2016, "opening_reserves_gbp_m": 95.41, "s_raw_a": -0.08678063, "hhi": 0.606673, "weights": [0.269053, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.730947], "lob_severity": [-0.086781, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.086781], "direction": "release", "pyd_gbp_m": -8.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2017, "opening_reserves_gbp_m": 180.1, "s_raw_a": -0.0294281, "hhi": 0.749805, "weights": [0.146585, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.853415], "lob_severity": [-0.029428, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.029428], "direction": "release", "pyd_gbp_m": -5.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2018, "opening_reserves_gbp_m": 322.1, "s_raw_a": 0.00592984, "hhi": 0.704168, "weights": [0.180495, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.819505], "lob_severity": [0.00593, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.00593], "direction": "strengthening", "pyd_gbp_m": 1.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2019, "opening_reserves_gbp_m": 416.6, "s_raw_a": 0.01320211, "hhi": 0.980347, "weights": [0.009925, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.990075], "lob_severity": [0.013103, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.013202], "direction": "strengthening", "pyd_gbp_m": 5.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2023, "opening_reserves_gbp_m": 792.7, "s_raw_a": -0.01337202, "hhi": 0.965173, "weights": [0.017728, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.982272], "lob_severity": [-0.013372, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.013372], "direction": "release", "pyd_gbp_m": -10.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1910, "year": 2024, "opening_reserves_gbp_m": 448.1, "s_raw_a": 0.02662798, "hhi": 0.960827, "weights": [0.009942, 0.0, 0.0, 0.0, 0.0, 0.009942, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.980117], "lob_severity": [0.026472, 0.0, 0.0, 0.0, 0.0, 0.026472, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.026628], "direction": "strengthening", "pyd_gbp_m": 11.93, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2015, "opening_reserves_gbp_m": 473.62, "s_raw_a": -0.02179572, "hhi": 0.522498, "weights": [0.074682, 0.147056, 0.0, 0.0, 0.0, 0.078931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.699332], "lob_severity": [-0.021796, -0.021796, 0.0, 0.0, 0.0, -0.021796, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.021796], "direction": "release", "pyd_gbp_m": -10.32, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2016, "opening_reserves_gbp_m": 411.42, "s_raw_a": -0.02904095, "hhi": 0.325943, "weights": [0.152167, 0.240443, 0.0, 0.0, 0.0, 0.12975, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.47764], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, -0.050579, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -11.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2017, "opening_reserves_gbp_m": 506.8, "s_raw_a": -0.01314328, "hhi": 0.30372, "weights": [0.155174, 0.225586, 0.0, 0.0, 0.0, 0.173562, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.445677], "lob_severity": [-0.013143, -0.013143, 0.0, 0.0, 0.0, -0.013143, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.013143], "direction": "release", "pyd_gbp_m": -6.66, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2018, "opening_reserves_gbp_m": 507.98, "s_raw_a": 0.05957923, "hhi": 0.270347, "weights": [0.210225, 0.281191, 0.0, 0.0, 0.0, 0.160071, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.348514], "lob_severity": [0.059579, 0.059579, 0.0, 0.0, 0.0, 0.059579, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.059579], "direction": "strengthening", "pyd_gbp_m": 30.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2020, "opening_reserves_gbp_m": 577.34, "s_raw_a": 0.04742085, "hhi": 0.263484, "weights": [0.353725, 0.224853, 0.0, 0.0, 0.0, 0.112821, 0.0, 0.0, 0.0, 0.0, 0.037131, 0.0, 0.271471], "lob_severity": [0.047421, 0.047421, 0.0, 0.0, 0.0, 0.047421, 0.0, 0.0, 0.0, 0.0, 0.047421, 0.0, 0.047421], "direction": "strengthening", "pyd_gbp_m": 27.38, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2021, "opening_reserves_gbp_m": 587.68, "s_raw_a": 0.11467998, "hhi": 0.257809, "weights": [0.371998, 0.214467, 0.0, 0.0, 0.0, 0.126568, 0.0, 0.0, 0.0, 0.0, 0.053384, 0.0, 0.233583], "lob_severity": [0.11468, 0.11468, 0.0, 0.0, 0.0, 0.11468, 0.0, 0.0, 0.0, 0.0, 0.11468, 0.0, 0.11468], "direction": "strengthening", "pyd_gbp_m": 67.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2022, "opening_reserves_gbp_m": 732.84, "s_raw_a": 0.09289952, "hhi": 0.256957, "weights": [0.358927, 0.239466, 0.0, 0.0, 0.0, 0.102759, 0.0, 0.0, 0.0, 0.0, 0.061192, 0.0, 0.237656], "lob_severity": [0.0929, 0.0929, 0.0, 0.0, 0.0, 0.0929, 0.0, 0.0, 0.0, 0.0, 0.0929, 0.0, 0.0929], "direction": "strengthening", "pyd_gbp_m": 68.08, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2023, "opening_reserves_gbp_m": 786.35, "s_raw_a": -0.03388973, "hhi": 0.262857, "weights": [0.390642, 0.203787, 0.0, 0.0, 0.0, 0.099907, 0.0, 0.0, 0.0, 0.0, 0.075276, 0.0, 0.230387], "lob_severity": [-0.03389, -0.03389, 0.0, 0.0, 0.0, -0.03389, 0.0, 0.0, 0.0, 0.0, -0.03389, 0.0, -0.03389], "direction": "release", "pyd_gbp_m": -26.65, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1919, "year": 2024, "opening_reserves_gbp_m": 811.86, "s_raw_a": 0.09792283, "hhi": 0.274469, "weights": [0.422943, 0.170323, 0.0, 0.0, 0.0, 0.109532, 0.0, 0.0, 0.0, 0.0, 0.076434, 0.0, 0.220769], "lob_severity": [0.097923, 0.097923, 0.0, 0.0, 0.0, 0.097923, 0.0, 0.0, 0.0, 0.0, 0.097923, 0.0, 0.097923], "direction": "strengthening", "pyd_gbp_m": 79.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2015, "opening_reserves_gbp_m": 33.52, "s_raw_a": -0.11522744, "hhi": 0.388175, "weights": [0.140363, 0.0, 0.0, 0.0, 0.0, 0.088527, 0.0, 0.0, 0.0, 0.0, 0.207607, 0.0, 0.563503], "lob_severity": [-0.115227, 0.0, 0.0, 0.0, 0.0, -0.115227, 0.0, 0.0, 0.0, 0.0, -0.115227, 0.0, -0.115227], "direction": "release", "pyd_gbp_m": -3.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2016, "opening_reserves_gbp_m": 48.51, "s_raw_a": -0.22213976, "hhi": 0.39485, "weights": [0.181704, 0.0, 0.0, 0.0, 0.0, 0.093018, 0.0, 0.0, 0.0, 0.0, 0.15031, 0.0, 0.574968], "lob_severity": [-0.22214, 0.0, 0.0, 0.0, 0.0, -0.22214, 0.0, 0.0, 0.0, 0.0, -0.22214, 0.0, -0.22214], "direction": "release", "pyd_gbp_m": -10.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2017, "opening_reserves_gbp_m": 77.17, "s_raw_a": 0.15146489, "hhi": 0.30638, "weights": [0.242672, 0.0, 0.0, 0.0, 0.0, 0.127272, 0.0, 0.0, 0.0, 0.0, 0.186952, 0.0, 0.443103], "lob_severity": [0.151465, 0.0, 0.0, 0.0, 0.0, 0.151465, 0.0, 0.0, 0.0, 0.0, 0.151465, 0.0, 0.151465], "direction": "strengthening", "pyd_gbp_m": 11.69, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2018, "opening_reserves_gbp_m": 116.49, "s_raw_a": 0.06925296, "hhi": 0.3187, "weights": [0.290904, 0.0, 0.0, 0.0, 0.0, 0.091102, 0.0, 0.0, 0.0, 0.0, 0.177057, 0.0, 0.440938], "lob_severity": [0.069253, 0.0, 0.0, 0.0, 0.0, 0.069253, 0.0, 0.0, 0.0, 0.0, 0.069253, 0.0, 0.069253], "direction": "strengthening", "pyd_gbp_m": 8.07, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2019, "opening_reserves_gbp_m": 102.0, "s_raw_a": 0.03780503, "hhi": 0.459055, "weights": [0.11441, 0.0, 0.0, 0.0, 0.0, 0.062863, 0.0, 0.0, 0.0, 0.0, 0.183796, 0.0, 0.638931], "lob_severity": [0.037805, 0.0, 0.0, 0.0, 0.0, 0.037805, 0.0, 0.0, 0.0, 0.0, 0.037805, 0.0, 0.037805], "direction": "strengthening", "pyd_gbp_m": 3.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2020, "opening_reserves_gbp_m": 96.58, "s_raw_a": 0.60493699, "hhi": 0.537063, "weights": [0.133298, 0.0, 0.0, 0.0, 0.0, 0.075924, 0.0, 0.0, 0.0, 0.0, 0.078478, 0.0, 0.7123], "lob_severity": [0.604937, 0.0, 0.0, 0.0, 0.0, 0.604937, 0.0, 0.0, 0.0, 0.0, 0.604937, 0.0, 0.604937], "direction": "strengthening", "pyd_gbp_m": 58.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2021, "opening_reserves_gbp_m": 168.97, "s_raw_a": -0.01898607, "hhi": 0.528054, "weights": [0.063437, 0.0, 0.0, 0.0, 0.0, 0.132507, 0.0, 0.0, 0.0, 0.0, 0.099357, 0.0, 0.704698], "lob_severity": [-0.018986, 0.0, 0.0, 0.0, 0.0, -0.018986, 0.0, 0.0, 0.0, 0.0, -0.018986, 0.0, -0.018986], "direction": "release", "pyd_gbp_m": -3.21, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2022, "opening_reserves_gbp_m": 167.23, "s_raw_a": -0.08270645, "hhi": 0.460217, "weights": [0.09983, 0.0, 0.0, 0.0, 0.0, 0.134098, 0.0, 0.0, 0.0, 0.0, 0.119563, 0.0, 0.646508], "lob_severity": [-1.257889, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.885242, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -13.83, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2023, "opening_reserves_gbp_m": 197.93, "s_raw_a": -0.02524681, "hhi": 0.406114, "weights": [0.0, 0.194609, 0.0, 0.0, 0.0, 0.120045, 0.0, 0.0, 0.0, 0.0, 0.098766, 0.0, 0.58658], "lob_severity": [0.0, 0.373849, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.772447, 0.0, -0.080104], "direction": "release", "pyd_gbp_m": -5.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1945, "year": 2024, "opening_reserves_gbp_m": 220.24, "s_raw_a": 0.02390087, "hhi": 0.458251, "weights": [0.009902, 0.093955, 0.0, 0.0, 0.0, 0.251361, 0.0, 0.0, 0.0, 0.0, 0.023835, 0.0, 0.620947], "lob_severity": [0.023666, 0.023901, 0.0, 0.0, 0.0, 0.023901, 0.0, 0.0, 0.0, 0.0, 0.023901, 0.0, 0.023901], "direction": "strengthening", "pyd_gbp_m": 5.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1947, "year": 2020, "opening_reserves_gbp_m": 43.15, "s_raw_a": -0.08115875, "hhi": 0.650558, "weights": [0.22563, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.77437], "lob_severity": [0.02917, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.205243], "direction": "release", "pyd_gbp_m": -3.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1947, "year": 2021, "opening_reserves_gbp_m": 87.79, "s_raw_a": -0.05277186, "hhi": 0.652818, "weights": [0.185196, 0.0, 0.0, 0.0, 0.0, 0.028873, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.785931], "lob_severity": [-0.142199, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.041015], "direction": "release", "pyd_gbp_m": -4.63, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1947, "year": 2022, "opening_reserves_gbp_m": 116.52, "s_raw_a": -0.12400978, "hhi": 0.729744, "weights": [0.161072, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.838928], "lob_severity": [-0.12401, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.12401], "direction": "release", "pyd_gbp_m": -14.45, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1947, "year": 2023, "opening_reserves_gbp_m": 181.51, "s_raw_a": 0.02575545, "hhi": 0.403695, "weights": [0.242734, 0.135947, 0.0, 0.0, 0.0, 0.052518, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.568802], "lob_severity": [0.025755, 0.025755, 0.0, 0.0, 0.0, 0.025755, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.025755], "direction": "strengthening", "pyd_gbp_m": 4.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1947, "year": 2024, "opening_reserves_gbp_m": 169.22, "s_raw_a": 0.05562056, "hhi": 0.399493, "weights": [0.21567, 0.151822, 0.0, 0.0, 0.0, 0.061404, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.571104], "lob_severity": [0.055621, 0.055621, 0.0, 0.0, 0.0, 0.055621, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.055621], "direction": "strengthening", "pyd_gbp_m": 9.41, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2015, "opening_reserves_gbp_m": 418.88, "s_raw_a": 0.0273206, "hhi": 0.323742, "weights": [0.058246, 0.232798, 0.0, 0.052365, 0.0, 0.158701, 0.0, 0.0, 0.0, 0.0, 0.009906, 0.0, 0.487984], "lob_severity": [0.027321, 0.027321, 0.0, 0.027321, 0.0, 0.027321, 0.0, 0.0, 0.0, 0.0, 0.027063, 0.0, 0.027321], "direction": "strengthening", "pyd_gbp_m": 11.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2018, "opening_reserves_gbp_m": 748.9, "s_raw_a": 0.02229937, "hhi": 0.278612, "weights": [0.123122, 0.25773, 0.0, 0.107732, 0.0, 0.0781, 0.0, 0.0, 0.0, 0.0, 0.009969, 0.0, 0.423347], "lob_severity": [0.022299, 0.022299, 0.0, 0.022299, 0.0, 0.022299, 0.0, 0.0, 0.0, 0.0, 0.022231, 0.0, 0.022299], "direction": "strengthening", "pyd_gbp_m": 16.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2019, "opening_reserves_gbp_m": 830.4, "s_raw_a": 0.05322736, "hhi": 0.409087, "weights": [0.015126, 0.251541, 0.0, 0.062745, 0.0, 0.064146, 0.0, 0.0, 0.0, 0.0, 0.02605, 0.0, 0.580392], "lob_severity": [0.053227, 0.053227, 0.0, 0.053227, 0.0, 0.053227, 0.0, 0.0, 0.0, 0.0, 0.053227, 0.0, 0.053227], "direction": "strengthening", "pyd_gbp_m": 44.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2020, "opening_reserves_gbp_m": 821.6, "s_raw_a": 0.01935248, "hhi": 0.536202, "weights": [0.038575, 0.186261, 0.0, 0.047025, 0.0, 0.009912, 0.0, 0.0, 0.0, 0.0, 0.012858, 0.0, 0.705369], "lob_severity": [0.019352, 0.019352, 0.0, 0.019352, 0.0, 0.019182, 0.0, 0.0, 0.0, 0.0, 0.019352, 0.0, 0.019352], "direction": "strengthening", "pyd_gbp_m": 15.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2021, "opening_reserves_gbp_m": 794.86, "s_raw_a": 0.01880084, "hhi": 0.254113, "weights": [0.270538, 0.3639, 0.19662, 0.087547, 0.038651, 0.011644, 0.0, 0.0, 0.0, 0.0, 0.009986, 0.0, 0.021114], "lob_severity": [0.018801, 0.018801, 0.018801, 0.018801, 0.018801, 0.018801, 0.0, 0.0, 0.0, 0.0, 0.018775, 0.0, 0.018801], "direction": "strengthening", "pyd_gbp_m": 14.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2022, "opening_reserves_gbp_m": 418.21, "s_raw_a": 0.072956, "hhi": 0.286774, "weights": [0.279113, 0.417352, 0.163422, 0.084567, 0.009998, 0.011491, 0.0, 0.0, 0.0, 0.0, 0.019937, 0.0, 0.014119], "lob_severity": [0.072956, 0.072956, 0.072956, 0.072956, 0.072943, 0.072956, 0.0, 0.0, 0.0, 0.0, 0.072956, 0.0, 0.072956], "direction": "strengthening", "pyd_gbp_m": 30.51, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2023, "opening_reserves_gbp_m": 813.59, "s_raw_a": 0.00806914, "hhi": 0.252974, "weights": [0.350547, 0.307925, 0.166218, 0.060144, 0.009914, 0.031228, 0.0, 0.0, 0.0, 0.0, 0.047358, 0.0, 0.026666], "lob_severity": [0.008069, 0.008069, 0.008069, 0.008069, 0.008, 0.008069, 0.0, 0.0, 0.0, 0.0, 0.008069, 0.0, 0.008069], "direction": "strengthening", "pyd_gbp_m": 6.57, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1955, "year": 2024, "opening_reserves_gbp_m": 912.62, "s_raw_a": 0.02305985, "hhi": 0.533112, "weights": [0.112924, 0.139356, 0.0, 0.0, 0.0, 0.030692, 0.0, 0.0, 0.0, 0.0, 0.009993, 0.0, 0.707035], "lob_severity": [0.02306, 0.02306, 0.0, 0.0, 0.0, 0.02306, 0.0, 0.0, 0.0, 0.0, 0.023044, 0.0, 0.02306], "direction": "strengthening", "pyd_gbp_m": 21.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2015, "opening_reserves_gbp_m": 82.24, "s_raw_a": 0.0655589, "hhi": 0.277564, "weights": [0.287521, 0.056001, 0.094006, 0.019647, 0.0, 0.062296, 0.0, 0.0, 0.0, 0.0, 0.062497, 0.0, 0.418031], "lob_severity": [0.065559, 0.065559, 0.065559, 0.065559, 0.0, 0.065559, 0.0, 0.0, 0.0, 0.0, 0.065559, 0.0, 0.065559], "direction": "strengthening", "pyd_gbp_m": 5.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2016, "opening_reserves_gbp_m": 108.31, "s_raw_a": 0.15850327, "hhi": 0.251117, "weights": [0.251838, 0.182236, 0.074438, 0.009873, 0.009873, 0.047116, 0.0, 0.0, 0.0, 0.0, 0.044422, 0.0, 0.380204], "lob_severity": [0.158503, 0.158503, 0.158503, 0.156485, 0.156485, 0.158503, 0.0, 0.0, 0.0, 0.0, 0.158503, 0.0, 0.158503], "direction": "strengthening", "pyd_gbp_m": 17.17, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2017, "opening_reserves_gbp_m": 122.14, "s_raw_a": 0.06909009, "hhi": 0.251335, "weights": [0.259928, 0.220201, 0.028162, 0.009883, 0.009883, 0.065841, 0.0, 0.0, 0.0, 0.0, 0.048937, 0.0, 0.357163], "lob_severity": [0.06909, 0.06909, 0.06909, 0.068285, 0.068285, 0.06909, 0.0, 0.0, 0.0, 0.0, 0.06909, 0.0, 0.06909], "direction": "strengthening", "pyd_gbp_m": 8.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2018, "opening_reserves_gbp_m": 192.81, "s_raw_a": 0.1268906, "hhi": 0.284848, "weights": [0.321233, 0.283783, 0.0, 0.009959, 0.013371, 0.034063, 0.0, 0.0, 0.0, 0.0, 0.022675, 0.0, 0.314917], "lob_severity": [0.126891, 0.126891, 0.0, 0.126368, 0.126891, 0.126891, 0.0, 0.0, 0.0, 0.0, 0.126891, 0.0, 0.126891], "direction": "strengthening", "pyd_gbp_m": 24.47, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2019, "opening_reserves_gbp_m": 194.55, "s_raw_a": 0.05439023, "hhi": 0.321659, "weights": [0.404621, 0.244911, 0.0, 0.009912, 0.018524, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009912, 0.0, 0.312121], "lob_severity": [0.05439, 0.05439, 0.0, 0.053909, 0.05439, 0.0, 0.0, 0.0, 0.0, 0.0, 0.053909, 0.0, 0.05439], "direction": "strengthening", "pyd_gbp_m": 10.58, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2020, "opening_reserves_gbp_m": 204.09, "s_raw_a": 0.22944305, "hhi": 0.323466, "weights": [0.418805, 0.313918, 0.00986, 0.00986, 0.01642, 0.0, 0.0, 0.0, 0.0, 0.0, 0.00986, 0.0, 0.221275], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.042142], "direction": "strengthening", "pyd_gbp_m": 46.83, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2021, "opening_reserves_gbp_m": 402.9, "s_raw_a": 0.0309035, "hhi": 0.329438, "weights": [0.385164, 0.355439, 0.0, 0.009985, 0.0162, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.233211], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 12.45, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2022, "opening_reserves_gbp_m": 465.13, "s_raw_a": 0.08092192, "hhi": 0.312472, "weights": [0.398802, 0.283776, 0.00981, 0.014087, 0.014848, 0.00981, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.268866], "lob_severity": [0.080922, 0.080922, 0.079385, 0.080922, 0.080922, 0.079385, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.080922], "direction": "strengthening", "pyd_gbp_m": 37.64, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2023, "opening_reserves_gbp_m": 461.13, "s_raw_a": -0.00170178, "hhi": 0.341416, "weights": [0.456043, 0.242831, 0.0, 0.015298, 0.013703, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.272126], "lob_severity": [-0.001702, -0.001702, 0.0, -0.001702, -0.001702, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.001702], "direction": "release", "pyd_gbp_m": -0.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1967, "year": 2024, "opening_reserves_gbp_m": 483.25, "s_raw_a": 0.01132589, "hhi": 0.343151, "weights": [0.486455, 0.270161, 0.0, 0.0, 0.039135, 0.016515, 0.0, 0.0, 0.0, 0.0, 0.009906, 0.0, 0.177828], "lob_severity": [0.011326, 0.011326, 0.0, 0.0, 0.011326, 0.011326, 0.0, 0.0, 0.0, 0.0, 0.011219, 0.0, 0.011326], "direction": "strengthening", "pyd_gbp_m": 5.47, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2015, "opening_reserves_gbp_m": 88.82, "s_raw_a": -0.02026593, "hhi": 0.297315, "weights": [0.396046, 0.184124, 0.0, 0.0, 0.018135, 0.087815, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.31388], "lob_severity": [-0.020266, -0.020266, 0.0, 0.0, -0.020266, -0.020266, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.020266], "direction": "release", "pyd_gbp_m": -1.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2016, "opening_reserves_gbp_m": 134.09, "s_raw_a": 0.08160749, "hhi": 0.306131, "weights": [0.415206, 0.217807, 0.0, 0.0, 0.0, 0.086141, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.280846], "lob_severity": [0.081607, 0.081607, 0.0, 0.0, 0.0, 0.081607, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.081607], "direction": "strengthening", "pyd_gbp_m": 10.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2017, "opening_reserves_gbp_m": 170.72, "s_raw_a": 0.04113231, "hhi": 0.299968, "weights": [0.410688, 0.277185, 0.0, 0.0, 0.009995, 0.084995, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.217136], "lob_severity": [0.041132, 0.041132, 0.0, 0.0, 0.041113, 0.041132, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.041132], "direction": "strengthening", "pyd_gbp_m": 7.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2018, "opening_reserves_gbp_m": 295.64, "s_raw_a": 0.21228215, "hhi": 0.276952, "weights": [0.265097, 0.268103, 0.0, 0.0, 0.009931, 0.105282, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.351588], "lob_severity": [0.131962, 0.262942, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 62.76, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2019, "opening_reserves_gbp_m": 428.26, "s_raw_a": 0.07021434, "hhi": 0.272114, "weights": [0.2017, 0.279982, 0.0, 0.0, 0.071469, 0.06835, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.378499], "lob_severity": [0.070214, 0.070214, 0.0, 0.0, 0.070214, 0.070214, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.070214], "direction": "strengthening", "pyd_gbp_m": 30.07, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2020, "opening_reserves_gbp_m": 446.01, "s_raw_a": 0.02018577, "hhi": 0.248006, "weights": [0.23022, 0.211538, 0.0, 0.0, 0.120599, 0.077495, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.360147], "lob_severity": [0.020186, 0.020186, 0.0, 0.0, 0.020186, 0.020186, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.020186], "direction": "strengthening", "pyd_gbp_m": 9.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2021, "opening_reserves_gbp_m": 498.54, "s_raw_a": 0.03981974, "hhi": 0.270271, "weights": [0.184552, 0.200037, 0.0, 0.0, 0.122765, 0.073442, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.419203], "lob_severity": [0.0, 0.030453, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 19.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1969, "year": 2022, "opening_reserves_gbp_m": 599.73, "s_raw_a": 0.04086716, "hhi": 0.271085, "weights": [0.234062, 0.257154, 0.0, 0.0, 0.016199, 0.126732, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.365853], "lob_severity": [0.040867, 0.040867, 0.0, 0.0, 0.040867, 0.040867, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.040867], "direction": "strengthening", "pyd_gbp_m": 24.51, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1969, "year": 2023, "opening_reserves_gbp_m": 643.31, "s_raw_a": 0.06196883, "hhi": 0.281428, "weights": [0.264531, 0.241097, 0.0, 0.0, 0.009904, 0.10831, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.376158], "lob_severity": [0.061969, 0.061969, 0.0, 0.0, 0.061376, 0.061969, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.061969], "direction": "strengthening", "pyd_gbp_m": 39.87, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1969, "year": 2024, "opening_reserves_gbp_m": 720.01, "s_raw_a": 0.11946437, "hhi": 0.285977, "weights": [0.256786, 0.245699, 0.0, 0.0, 0.0, 0.114763, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.382752], "lob_severity": [0.119464, 0.119464, 0.0, 0.0, 0.0, 0.119464, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.119464], "direction": "strengthening", "pyd_gbp_m": 86.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1971, "year": 2022, "opening_reserves_gbp_m": 153.58, "s_raw_a": 0.13732996, "hhi": 0.426398, "weights": [0.0, 0.299949, 0.0, 0.0, 0.563793, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.136258], "lob_severity": [0.0, 0.13733, 0.0, 0.0, 0.13733, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.13733], "direction": "strengthening", "pyd_gbp_m": 21.09, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1971, "year": 2023, "opening_reserves_gbp_m": 232.91, "s_raw_a": 0.05955289, "hhi": 0.364739, "weights": [0.0, 0.366756, 0.0, 0.0, 0.451358, 0.00984, 0.0, 0.0, 0.0, 0.0, 0.00984, 0.0, 0.162206], "lob_severity": [0.0, 0.059553, 0.0, 0.0, 0.059553, 0.058598, 0.0, 0.0, 0.0, 0.0, 0.058598, 0.0, 0.059553], "direction": "strengthening", "pyd_gbp_m": 13.87, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 1971, "year": 2024, "opening_reserves_gbp_m": 334.73, "s_raw_a": 0.02399074, "hhi": 0.655755, "weights": [0.0, 0.78327, 0.0, 0.0, 0.011522, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.205208], "lob_severity": [0.0, 0.023991, 0.0, 0.0, 0.023991, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.023991], "direction": "strengthening", "pyd_gbp_m": 8.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1975, "year": 2020, "opening_reserves_gbp_m": 39.86, "s_raw_a": 0.28674995, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, 0.28675, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 11.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1975, "year": 2021, "opening_reserves_gbp_m": 81.62, "s_raw_a": -0.11687516, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -9.54, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1975, "year": 2022, "opening_reserves_gbp_m": 79.92, "s_raw_a": -0.48968356, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, -0.489684, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -39.14, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1988, "year": 2023, "opening_reserves_gbp_m": 41.65, "s_raw_a": 0.10639059, "hhi": 0.723086, "weights": [0.010555, 0.838431, 0.009911, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.141102], "lob_severity": [0.106391, 0.106391, 0.105443, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.106391], "direction": "strengthening", "pyd_gbp_m": 4.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1988, "year": 2024, "opening_reserves_gbp_m": 99.01, "s_raw_a": 0.04790062, "hhi": 0.893124, "weights": [0.012257, 0.943958, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.043785], "lob_severity": [0.047901, 0.047901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.047901], "direction": "strengthening", "pyd_gbp_m": 4.74, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2015, "opening_reserves_gbp_m": 11.07, "s_raw_a": 1.01508173, "hhi": 0.514598, "weights": [0.414565, 0.585435, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [1.015082, 1.015082, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 11.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2016, "opening_reserves_gbp_m": 36.52, "s_raw_a": 0.63407355, "hhi": 0.525443, "weights": [0.38721, 0.61279, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.634074, 0.634074, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 23.16, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2017, "opening_reserves_gbp_m": 77.55, "s_raw_a": 0.35944451, "hhi": 0.507106, "weights": [0.357089, 0.615502, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02741, 0.0, 0.0], "lob_severity": [0.359445, 0.359445, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.359445, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 27.88, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2018, "opening_reserves_gbp_m": 107.37, "s_raw_a": 0.39746479, "hhi": 0.537225, "weights": [0.32275, 0.657783, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019467, 0.0, 0.0], "lob_severity": [0.29553, 0.922876, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.265537, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 42.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2019, "opening_reserves_gbp_m": 145.99, "s_raw_a": 0.4001644, "hhi": 0.513521, "weights": [0.318585, 0.640592, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.040823, 0.0, 0.0], "lob_severity": [0.400164, 0.400164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.400164, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 58.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 1991, "year": 2020, "opening_reserves_gbp_m": 160.78, "s_raw_a": 0.71133764, "hhi": 0.567348, "weights": [0.281313, 0.698427, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02026, 0.0, 0.0], "lob_severity": [0.307758, 0.717261, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.2459, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 114.37, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2015, "opening_reserves_gbp_m": 1657.7, "s_raw_a": -0.013754, "hhi": 0.295725, "weights": [0.168511, 0.107201, 0.0, 0.0, 0.126973, 0.105206, 0.0, 0.0, 0.0, 0.0, 0.014148, 0.0, 0.477961], "lob_severity": [-0.013754, -0.013754, 0.0, 0.0, -0.013754, -0.013754, 0.0, 0.0, 0.0, 0.0, -0.013754, 0.0, -0.013754], "direction": "release", "pyd_gbp_m": -22.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2016, "opening_reserves_gbp_m": 1601.0, "s_raw_a": 0.05502811, "hhi": 0.274458, "weights": [0.131808, 0.179003, 0.0, 0.0, 0.113727, 0.11542, 0.0, 0.0, 0.0, 0.0, 0.014421, 0.0, 0.445622], "lob_severity": [0.055028, 0.055028, 0.0, 0.0, 0.055028, 0.055028, 0.0, 0.0, 0.0, 0.0, 0.055028, 0.0, 0.055028], "direction": "strengthening", "pyd_gbp_m": 88.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2017, "opening_reserves_gbp_m": 2068.0, "s_raw_a": 0.05382012, "hhi": 0.209502, "weights": [0.204783, 0.211363, 0.0, 0.0, 0.104553, 0.166363, 0.0, 0.0, 0.0, 0.0, 0.023581, 0.0, 0.289357], "lob_severity": [0.05382, 0.05382, 0.0, 0.0, 0.05382, 0.05382, 0.0, 0.0, 0.0, 0.0, 0.05382, 0.0, 0.05382], "direction": "strengthening", "pyd_gbp_m": 111.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2018, "opening_reserves_gbp_m": 2911.3, "s_raw_a": 0.0601106, "hhi": 0.269657, "weights": [0.161917, 0.166091, 0.0, 0.0, 0.098095, 0.106526, 0.0, 0.0, 0.0, 0.0, 0.026726, 0.0, 0.440646], "lob_severity": [0.060111, 0.060111, 0.0, 0.0, 0.060111, 0.060111, 0.0, 0.0, 0.0, 0.0, 0.060111, 0.0, 0.060111], "direction": "strengthening", "pyd_gbp_m": 175.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2019, "opening_reserves_gbp_m": 3458.9, "s_raw_a": -0.00190812, "hhi": 0.261438, "weights": [0.183449, 0.160998, 0.0, 0.0, 0.114272, 0.096954, 0.0, 0.0, 0.0, 0.0, 0.0213, 0.0, 0.423027], "lob_severity": [-0.001908, -0.001908, 0.0, 0.0, -0.001908, -0.001908, 0.0, 0.0, 0.0, 0.0, -0.001908, 0.0, -0.001908], "direction": "release", "pyd_gbp_m": -6.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2020, "opening_reserves_gbp_m": 3345.9, "s_raw_a": 0.02603186, "hhi": 0.287634, "weights": [0.198686, 0.118394, 0.0, 0.0, 0.064234, 0.139489, 0.0, 0.0, 0.0, 0.0, 0.020803, 0.0, 0.458394], "lob_severity": [-0.35064, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01304], "direction": "strengthening", "pyd_gbp_m": 87.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2021, "opening_reserves_gbp_m": 3340.2, "s_raw_a": 0.04832046, "hhi": 0.30387, "weights": [0.243861, 0.064716, 0.0, 0.0, 0.083974, 0.11734, 0.0, 0.0, 0.0, 0.0, 0.022244, 0.0, 0.467866], "lob_severity": [-0.029464, 0.328454, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.045432], "direction": "strengthening", "pyd_gbp_m": 161.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2023, "opening_reserves_gbp_m": 3045.2, "s_raw_a": -0.00108367, "hhi": 0.335269, "weights": [0.228513, 0.090582, 0.0, 0.0, 0.035684, 0.116887, 0.0, 0.0, 0.0, 0.0, 0.018871, 0.0, 0.509464], "lob_severity": [-0.001084, -0.001084, 0.0, 0.0, -0.001084, -0.001084, 0.0, 0.0, 0.0, 0.0, -0.001084, 0.0, -0.001084], "direction": "release", "pyd_gbp_m": -3.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2001, "year": 2024, "opening_reserves_gbp_m": 1713.33, "s_raw_a": 0.14457894, "hhi": 0.361664, "weights": [0.238889, 0.074098, 0.0, 0.0, 0.031788, 0.09905, 0.0, 0.0, 0.0, 0.0, 0.019613, 0.0, 0.536562], "lob_severity": [0.144579, 0.144579, 0.0, 0.0, 0.144579, 0.144579, 0.0, 0.0, 0.0, 0.0, 0.144579, 0.0, 0.144579], "direction": "strengthening", "pyd_gbp_m": 247.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2003, "year": 2015, "opening_reserves_gbp_m": 2702.49, "s_raw_a": 0.00632784, "hhi": 0.370683, "weights": [0.202491, 0.103276, 0.0, 0.0, 0.0, 0.098576, 0.0, 0.0, 0.0, 0.0, 0.041028, 0.0, 0.55463], "lob_severity": [0.0, -0.025998, 0.0, 0.0, 0.0, -0.018328, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009139], "direction": "strengthening", "pyd_gbp_m": 17.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2003, "year": 2016, "opening_reserves_gbp_m": 3204.46, "s_raw_a": 0.01245933, "hhi": 0.324106, "weights": [0.238896, 0.105991, 0.0, 0.0, 0.0, 0.12839, 0.0, 0.0, 0.0, 0.0, 0.039087, 0.0, 0.487636], "lob_severity": [0.0, -0.063959, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.101603, 0.0, -0.017792], "direction": "strengthening", "pyd_gbp_m": 39.93, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2003, "year": 2017, "opening_reserves_gbp_m": 3062.66, "s_raw_a": 0.02196222, "hhi": 0.322309, "weights": [0.23784, 0.128336, 0.0, 0.0, 0.0, 0.107043, 0.0, 0.0, 0.0, 0.0, 0.040834, 0.0, 0.485948], "lob_severity": [0.058854, 0.03385, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 67.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2003, "year": 2019, "opening_reserves_gbp_m": 4462.81, "s_raw_a": 0.0337741, "hhi": 0.248613, "weights": [0.174582, 0.240282, 0.0, 0.0, 0.0, 0.175114, 0.0, 0.0, 0.0, 0.0, 0.05389, 0.0, 0.356132], "lob_severity": [0.033774, 0.033774, 0.0, 0.0, 0.0, 0.033774, 0.0, 0.0, 0.0, 0.0, 0.033774, 0.0, 0.033774], "direction": "strengthening", "pyd_gbp_m": 150.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2003, "year": 2020, "opening_reserves_gbp_m": 4349.55, "s_raw_a": 0.08483634, "hhi": 0.344251, "weights": [0.156269, 0.158671, 0.0, 0.0, 0.0, 0.139642, 0.0, 0.0, 0.0, 0.0, 0.021299, 0.0, 0.524119], "lob_severity": [0.084836, 0.084836, 0.0, 0.0, 0.0, 0.084836, 0.0, 0.0, 0.0, 0.0, 0.084836, 0.0, 0.084836], "direction": "strengthening", "pyd_gbp_m": 369.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2007, "year": 2015, "opening_reserves_gbp_m": 1162.56, "s_raw_a": -0.00172035, "hhi": 0.271489, "weights": [0.308839, 0.205418, 0.0, 0.0, 0.010524, 0.135424, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.339796], "lob_severity": [-0.00172, -0.00172, 0.0, 0.0, -0.00172, -0.00172, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.00172], "direction": "release", "pyd_gbp_m": -2.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2007, "year": 2016, "opening_reserves_gbp_m": 1157.9, "s_raw_a": 0.04732706, "hhi": 0.295031, "weights": [0.349674, 0.180828, 0.0, 0.0, 0.009995, 0.076103, 0.0, 0.0, 0.0, 0.0, 0.017528, 0.0, 0.365871], "lob_severity": [0.047327, 0.047327, 0.0, 0.0, 0.047306, 0.047327, 0.0, 0.0, 0.0, 0.0, 0.047327, 0.0, 0.047327], "direction": "strengthening", "pyd_gbp_m": 54.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2007, "year": 2017, "opening_reserves_gbp_m": 1394.7, "s_raw_a": -0.0319065, "hhi": 0.312646, "weights": [0.335525, 0.161238, 0.0, 0.0, 0.019927, 0.051689, 0.0, 0.0, 0.0, 0.0, 0.018511, 0.0, 0.413109], "lob_severity": [-0.031907, -0.031907, 0.0, 0.0, -0.031907, -0.031907, 0.0, 0.0, 0.0, 0.0, -0.031907, 0.0, -0.031907], "direction": "release", "pyd_gbp_m": -44.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2007, "year": 2018, "opening_reserves_gbp_m": 1561.97, "s_raw_a": 0.01893123, "hhi": 0.336361, "weights": [0.513735, 0.137278, 0.0, 0.0, 0.009969, 0.127055, 0.0, 0.0, 0.0, 0.0, 0.01971, 0.0, 0.192253], "lob_severity": [0.018931, 0.018931, 0.0, 0.0, 0.018872, 0.018931, 0.0, 0.0, 0.0, 0.0, 0.018931, 0.0, 0.018931], "direction": "strengthening", "pyd_gbp_m": 29.57, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2018, "opening_reserves_gbp_m": 382.6, "s_raw_a": -0.03226388, "hhi": 0.510985, "weights": [0.321913, 0.009881, 0.0, 0.0, 0.009881, 0.020564, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.637761], "lob_severity": [-0.032264, -0.03188, 0.0, 0.0, -0.03188, -0.032264, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.032264], "direction": "release", "pyd_gbp_m": -12.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2019, "opening_reserves_gbp_m": 365.76, "s_raw_a": -0.03844624, "hhi": 0.497221, "weights": [0.342486, 0.009853, 0.0, 0.0, 0.009853, 0.021977, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.61583], "lob_severity": [-0.038446, -0.037883, 0.0, 0.0, -0.037883, -0.038446, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.038446], "direction": "release", "pyd_gbp_m": -14.06, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2020, "opening_reserves_gbp_m": 341.79, "s_raw_a": -0.03193642, "hhi": 0.488384, "weights": [0.357344, 0.0, 0.0, 0.0, 0.0, 0.043671, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.598985], "lob_severity": [-0.031936, 0.0, 0.0, 0.0, 0.0, -0.031936, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.031936], "direction": "release", "pyd_gbp_m": -10.92, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2021, "opening_reserves_gbp_m": 359.39, "s_raw_a": -0.08297298, "hhi": 0.469375, "weights": [0.330722, 0.0, 0.0, 0.0, 0.0, 0.047395, 0.0, 0.0, 0.0, 0.0, 0.024251, 0.0, 0.597632], "lob_severity": [-0.082973, 0.0, 0.0, 0.0, 0.0, -0.082973, 0.0, 0.0, 0.0, 0.0, -0.082973, 0.0, -0.082973], "direction": "release", "pyd_gbp_m": -29.82, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2022, "opening_reserves_gbp_m": 469.3, "s_raw_a": -0.0043333, "hhi": 0.475075, "weights": [0.344515, 0.0, 0.0, 0.0, 0.0, 0.039865, 0.0, 0.0, 0.0, 0.0, 0.02032, 0.0, 0.5953], "lob_severity": [-0.004333, 0.0, 0.0, 0.0, 0.0, -0.004333, 0.0, 0.0, 0.0, 0.0, -0.004333, 0.0, -0.004333], "direction": "release", "pyd_gbp_m": -2.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2023, "opening_reserves_gbp_m": 526.34, "s_raw_a": -0.03941919, "hhi": 0.452072, "weights": [0.406715, 0.0, 0.0, 0.0, 0.0, 0.03737, 0.0, 0.0, 0.0, 0.0, 0.022284, 0.0, 0.533631], "lob_severity": [-0.039419, 0.0, 0.0, 0.0, 0.0, -0.039419, 0.0, 0.0, 0.0, 0.0, -0.039419, 0.0, -0.039419], "direction": "release", "pyd_gbp_m": -20.75, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2010, "year": 2024, "opening_reserves_gbp_m": 444.58, "s_raw_a": 0.07708034, "hhi": 0.438356, "weights": [0.412789, 0.0, 0.0, 0.0, 0.0, 0.04948, 0.0, 0.0, 0.0, 0.0, 0.022963, 0.0, 0.514768], "lob_severity": [0.07708, 0.0, 0.0, 0.0, 0.0, 0.07708, 0.0, 0.0, 0.0, 0.0, 0.07708, 0.0, 0.07708], "direction": "strengthening", "pyd_gbp_m": 34.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2012, "year": 2015, "opening_reserves_gbp_m": 237.67, "s_raw_a": 0.06893897, "hhi": 0.286577, "weights": [0.195671, 0.409168, 0.234969, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.160193, 0.0, 0.0], "lob_severity": [0.068939, 0.068939, 0.068939, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.068939, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 16.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2012, "year": 2016, "opening_reserves_gbp_m": 223.5, "s_raw_a": 0.04196962, "hhi": 0.272363, "weights": [0.184561, 0.359482, 0.177361, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.278596, 0.0, 0.0], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.096363, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 9.38, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2012, "year": 2017, "opening_reserves_gbp_m": 267.29, "s_raw_a": 0.02721419, "hhi": 0.277, "weights": [0.209639, 0.378672, 0.156271, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.255418, 0.0, 0.0], "lob_severity": [0.027214, 0.027214, 0.027214, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.027214, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 7.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2012, "year": 2018, "opening_reserves_gbp_m": 296.83, "s_raw_a": 0.03537402, "hhi": 0.272113, "weights": [0.211854, 0.368295, 0.168376, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.251474, 0.0, 0.0], "lob_severity": [0.035374, 0.035374, 0.035374, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.035374, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 10.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2012, "year": 2019, "opening_reserves_gbp_m": 310.93, "s_raw_a": -0.00790529, "hhi": 0.307317, "weights": [0.23361, 0.428412, 0.246745, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.091233, 0.0, 0.0], "lob_severity": [-0.007905, -0.007905, -0.007905, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.007905, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -2.46, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2014, "year": 2016, "opening_reserves_gbp_m": 53.25, "s_raw_a": 0.04176212, "hhi": 0.510671, "weights": [0.079568, 0.243441, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009924, 0.0, 0.667066], "lob_severity": [0.041762, 0.041762, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.041446, 0.0, 0.041762], "direction": "strengthening", "pyd_gbp_m": 2.22, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2014, "year": 2017, "opening_reserves_gbp_m": 141.81, "s_raw_a": 0.028375, "hhi": 0.392734, "weights": [0.108049, 0.311978, 0.0, 0.0, 0.0, 0.038923, 0.0, 0.0, 0.0, 0.0, 0.009904, 0.0, 0.531145], "lob_severity": [0.028375, 0.028375, 0.0, 0.0, 0.0, 0.028375, 0.0, 0.0, 0.0, 0.0, 0.028103, 0.0, 0.028375], "direction": "strengthening", "pyd_gbp_m": 4.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2014, "year": 2018, "opening_reserves_gbp_m": 205.27, "s_raw_a": 0.08982316, "hhi": 0.392566, "weights": [0.085063, 0.418209, 0.0, 0.0, 0.0, 0.029093, 0.0, 0.0, 0.0, 0.0, 0.009938, 0.0, 0.457697], "lob_severity": [0.229312, -0.03052, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.057972, 0.0, -0.042384], "direction": "strengthening", "pyd_gbp_m": 18.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2014, "year": 2019, "opening_reserves_gbp_m": 269.92, "s_raw_a": 0.13091608, "hhi": 0.441174, "weights": [0.057986, 0.382501, 0.0, 0.0, 0.0, 0.009891, 0.0, 0.0, 0.0, 0.0, 0.009891, 0.0, 0.53973], "lob_severity": [-0.110595, -0.007816, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.039641, 0.0, 0.011511], "direction": "strengthening", "pyd_gbp_m": 35.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2015, "opening_reserves_gbp_m": 102.82, "s_raw_a": 0.08259415, "hhi": 0.24446, "weights": [0.294712, 0.206126, 0.092663, 0.009895, 0.0, 0.009895, 0.0, 0.0, 0.0, 0.0, 0.067729, 0.0, 0.318979], "lob_severity": [0.082594, 0.082594, 0.082594, 0.081729, 0.0, 0.081729, 0.0, 0.0, 0.0, 0.0, 0.082594, 0.0, 0.082594], "direction": "strengthening", "pyd_gbp_m": 8.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2016, "opening_reserves_gbp_m": 153.76, "s_raw_a": 0.13043931, "hhi": 0.285415, "weights": [0.346656, 0.248544, 0.044877, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.044529, 0.0, 0.315394], "lob_severity": [0.130439, 0.130439, 0.130439, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.130439, 0.0, 0.130439], "direction": "strengthening", "pyd_gbp_m": 20.06, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2017, "opening_reserves_gbp_m": 210.47, "s_raw_a": 0.06082693, "hhi": 0.307663, "weights": [0.40153, 0.279319, 0.037283, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.024095, 0.0, 0.257773], "lob_severity": [0.060827, 0.060827, 0.060827, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.060827, 0.0, 0.060827], "direction": "strengthening", "pyd_gbp_m": 12.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2018, "opening_reserves_gbp_m": 321.77, "s_raw_a": 0.11597176, "hhi": 0.321879, "weights": [0.436869, 0.241012, 0.024419, 0.0, 0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.019743, 0.0, 0.268056], "lob_severity": [0.115972, 0.115972, 0.115972, 0.0, 0.0, 0.114825, 0.0, 0.0, 0.0, 0.0, 0.115972, 0.0, 0.115972], "direction": "strengthening", "pyd_gbp_m": 37.32, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2019, "opening_reserves_gbp_m": 348.03, "s_raw_a": 0.08718002, "hhi": 0.363904, "weights": [0.464258, 0.163732, 0.011666, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.012095, 0.0, 0.348249], "lob_severity": [0.08718, 0.08718, 0.08718, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.08718, 0.0, 0.08718], "direction": "strengthening", "pyd_gbp_m": 30.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2020, "opening_reserves_gbp_m": 296.93, "s_raw_a": -0.01026494, "hhi": 0.406383, "weights": [0.554526, 0.149404, 0.009861, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009861, 0.0, 0.276348], "lob_severity": [-0.010265, -0.010265, -0.010122, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.010122, 0.0, -0.010265], "direction": "release", "pyd_gbp_m": -3.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2021, "opening_reserves_gbp_m": 145.12, "s_raw_a": 0.08294572, "hhi": 0.390093, "weights": [0.513939, 0.141085, 0.009806, 0.0, 0.009806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.325365], "lob_severity": [0.082946, 0.082946, 0.081333, 0.0, 0.081333, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.082946], "direction": "strengthening", "pyd_gbp_m": 12.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2022, "opening_reserves_gbp_m": 184.87, "s_raw_a": 0.0185047, "hhi": 0.40838, "weights": [0.541815, 0.139758, 0.009905, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.308521], "lob_severity": [0.018505, 0.018505, 0.018329, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.018505], "direction": "strengthening", "pyd_gbp_m": 3.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2015, "year": 2024, "opening_reserves_gbp_m": 288.88, "s_raw_a": 0.12163706, "hhi": 0.404153, "weights": [0.527458, 0.118462, 0.0, 0.0, 0.0, 0.009924, 0.0, 0.0, 0.0, 0.0, 0.009924, 0.0, 0.334232], "lob_severity": [0.121637, 0.121637, 0.0, 0.0, 0.0, 0.120713, 0.0, 0.0, 0.0, 0.0, 0.120713, 0.0, 0.121637], "direction": "strengthening", "pyd_gbp_m": 35.14, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2019, "year": 2022, "opening_reserves_gbp_m": 426.51, "s_raw_a": -0.00815376, "hhi": 0.840066, "weights": [0.0, 0.087649, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.912351], "lob_severity": [0.0, -0.008154, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.008154], "direction": "release", "pyd_gbp_m": -3.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2019, "year": 2023, "opening_reserves_gbp_m": 469.75, "s_raw_a": -0.06465085, "hhi": 0.854103, "weights": [0.0, 0.079225, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.920775], "lob_severity": [0.0, -0.064651, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.064651], "direction": "release", "pyd_gbp_m": -30.37, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2019, "year": 2024, "opening_reserves_gbp_m": 485.62, "s_raw_a": -0.05359765, "hhi": 0.854656, "weights": [0.0, 0.078897, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.921103], "lob_severity": [0.0, 0.00617, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.010804], "direction": "release", "pyd_gbp_m": -26.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2088, "year": 2015, "opening_reserves_gbp_m": 75.7, "s_raw_a": 0.00614291, "hhi": 0.388782, "weights": [0.534881, 0.01301, 0.0, 0.0, 0.0, 0.213517, 0.0, 0.0, 0.0, 0.0, 0.238592, 0.0, 0.0], "lob_severity": [0.006143, 0.006143, 0.0, 0.0, 0.0, 0.006143, 0.0, 0.0, 0.0, 0.0, 0.006143, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 0.47, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2088, "year": 2016, "opening_reserves_gbp_m": 81.14, "s_raw_a": 0.01753716, "hhi": 0.377555, "weights": [0.516935, 0.015821, 0.0, 0.0, 0.0, 0.255122, 0.0, 0.0, 0.0, 0.0, 0.212123, 0.0, 0.0], "lob_severity": [0.017537, 0.017537, 0.0, 0.0, 0.0, 0.017537, 0.0, 0.0, 0.0, 0.0, 0.017537, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 1.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2088, "year": 2017, "opening_reserves_gbp_m": 116.63, "s_raw_a": 0.02794283, "hhi": 0.356952, "weights": [0.441892, 0.030681, 0.0, 0.0, 0.0, 0.159665, 0.0, 0.0, 0.0, 0.0, 0.367762, 0.0, 0.0], "lob_severity": [0.027943, 0.027943, 0.0, 0.0, 0.0, 0.027943, 0.0, 0.0, 0.0, 0.0, 0.027943, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 3.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2088, "year": 2018, "opening_reserves_gbp_m": 172.75, "s_raw_a": 0.06284371, "hhi": 0.396923, "weights": [0.515585, 0.018384, 0.0, 0.0, 0.0, 0.127742, 0.0, 0.0, 0.0, 0.0, 0.338289, 0.0, 0.0], "lob_severity": [0.062844, 0.062844, 0.0, 0.0, 0.0, 0.062844, 0.0, 0.0, 0.0, 0.0, 0.062844, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 10.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2088, "year": 2019, "opening_reserves_gbp_m": 262.75, "s_raw_a": 0.04648578, "hhi": 0.469572, "weights": [0.034772, 0.0, 0.0, 0.0, 0.0, 0.01114, 0.0, 0.0, 0.0, 0.0, 0.396121, 0.0, 0.557967], "lob_severity": [0.046486, 0.0, 0.0, 0.0, 0.0, 0.046486, 0.0, 0.0, 0.0, 0.0, 0.046486, 0.0, 0.046486], "direction": "strengthening", "pyd_gbp_m": 12.21, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2015, "opening_reserves_gbp_m": 218.22, "s_raw_a": 0.00741898, "hhi": 0.312174, "weights": [0.431061, 0.012564, 0.0, 0.107515, 0.009955, 0.105155, 0.0, 0.0, 0.0, 0.0, 0.012291, 0.0, 0.321459], "lob_severity": [0.032019, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 1.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2016, "opening_reserves_gbp_m": 215.55, "s_raw_a": -0.0436241, "hhi": 0.29637, "weights": [0.389884, 0.043211, 0.0, 0.091998, 0.009944, 0.089816, 0.0, 0.0, 0.0, 0.0, 0.020996, 0.0, 0.354151], "lob_severity": [-0.059402, 0.0, 0.0, -0.203936, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003249], "direction": "release", "pyd_gbp_m": -9.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2017, "opening_reserves_gbp_m": 264.39, "s_raw_a": -0.00392603, "hhi": 0.23959, "weights": [0.359771, 0.154436, 0.0, 0.071317, 0.043729, 0.083498, 0.0, 0.0, 0.0, 0.0, 0.01897, 0.0, 0.268279], "lob_severity": [-0.051514, -0.061228, 0.0, -0.143195, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.039475], "direction": "release", "pyd_gbp_m": -1.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2018, "opening_reserves_gbp_m": 327.58, "s_raw_a": 0.08422116, "hhi": 0.234904, "weights": [0.326806, 0.241723, 0.0, 0.060869, 0.012304, 0.102674, 0.0, 0.0, 0.0, 0.0, 0.021507, 0.0, 0.234116], "lob_severity": [0.03176, 0.025258, 0.0, -0.110334, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.023471], "direction": "strengthening", "pyd_gbp_m": 27.59, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2019, "opening_reserves_gbp_m": 411.46, "s_raw_a": 0.13861271, "hhi": 0.245998, "weights": [0.363715, 0.223766, 0.0, 0.069715, 0.014563, 0.087368, 0.0, 0.0, 0.0, 0.0, 0.01574, 0.0, 0.225133], "lob_severity": [0.0, 0.124903, 0.0, 0.149904, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.188916], "direction": "strengthening", "pyd_gbp_m": 57.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2020, "opening_reserves_gbp_m": 492.28, "s_raw_a": 0.08917743, "hhi": 0.237628, "weights": [0.272126, 0.283991, 0.0, 0.066767, 0.016377, 0.08441, 0.0, 0.0, 0.0, 0.0, 0.009916, 0.0, 0.266412], "lob_severity": [0.015676, 0.011445, 0.0, 0.039552, -0.074422, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019825], "direction": "strengthening", "pyd_gbp_m": 43.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2021, "opening_reserves_gbp_m": 632.13, "s_raw_a": 0.02483658, "hhi": 0.25921, "weights": [0.251898, 0.325284, 0.0, 0.061024, 0.010007, 0.065787, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.286], "lob_severity": [-0.106134, 0.02918, 0.0, 0.064808, -0.14228, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.018253], "direction": "strengthening", "pyd_gbp_m": 15.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2022, "opening_reserves_gbp_m": 731.07, "s_raw_a": 0.04951633, "hhi": 0.254754, "weights": [0.261396, 0.313658, 0.0, 0.070724, 0.01583, 0.056197, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.282195], "lob_severity": [-0.024595, 0.058001, 0.0, 0.059956, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.029083], "direction": "strengthening", "pyd_gbp_m": 36.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2023, "opening_reserves_gbp_m": 963.99, "s_raw_a": 0.02489645, "hhi": 0.265843, "weights": [0.259315, 0.27062, 0.0, 0.06926, 0.009815, 0.036111, 0.0, 0.0, 0.0, 0.0, 0.009815, 0.0, 0.345065], "lob_severity": [0.020802, 0.013416, 0.0, -0.008987, -0.062241, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 24.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2121, "year": 2024, "opening_reserves_gbp_m": 991.5, "s_raw_a": 0.02985391, "hhi": 0.285865, "weights": [0.315182, 0.250597, 0.0, 0.0, 0.012508, 0.066838, 0.0, 0.0, 0.0, 0.0, 0.009905, 0.0, 0.34497], "lob_severity": [-0.04448, 0.045882, 0.0, 0.0, 0.0, 0.072431, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.030406], "direction": "strengthening", "pyd_gbp_m": 29.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2015, "opening_reserves_gbp_m": 577.71, "s_raw_a": -0.01946322, "hhi": 0.846405, "weights": [0.013, 0.009804, 0.0, 0.0, 0.918507, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009804, 0.0, 0.048885], "lob_severity": [-0.019463, -0.019082, 0.0, 0.0, -0.019463, 0.0, 0.0, 0.0, 0.0, 0.0, -0.019082, 0.0, -0.019463], "direction": "release", "pyd_gbp_m": -11.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2016, "opening_reserves_gbp_m": 570.85, "s_raw_a": 0.15572567, "hhi": 0.922361, "weights": [0.009981, 0.0, 0.0, 0.0, 0.959871, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.030148], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.284245, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 88.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2017, "opening_reserves_gbp_m": 713.18, "s_raw_a": -0.05877313, "hhi": 0.91227, "weights": [0.014262, 0.0, 0.0, 0.0, 0.954511, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.031227], "lob_severity": [-0.058773, 0.0, 0.0, 0.0, -0.058773, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.058773], "direction": "release", "pyd_gbp_m": -41.92, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2018, "opening_reserves_gbp_m": 752.82, "s_raw_a": -0.15409374, "hhi": 0.913813, "weights": [0.009904, 0.0, 0.0, 0.0, 0.955249, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.034847], "lob_severity": [-0.152613, 0.0, 0.0, 0.0, -0.154094, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.154094], "direction": "release", "pyd_gbp_m": -116.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2019, "opening_reserves_gbp_m": 591.08, "s_raw_a": -0.04906282, "hhi": 0.939922, "weights": [0.0, 0.0, 0.0, 0.0, 0.969, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.031], "lob_severity": [0.0, 0.0, 0.0, 0.0, -0.049063, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.049063], "direction": "release", "pyd_gbp_m": -29.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 218, "year": 2020, "opening_reserves_gbp_m": 577.77, "s_raw_a": -0.0424042, "hhi": 0.939227, "weights": [0.0, 0.0, 0.0, 0.0, 0.96863, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03137], "lob_severity": [0.0, 0.0, 0.0, 0.0, -0.042404, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.042404], "direction": "release", "pyd_gbp_m": -24.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2016, "opening_reserves_gbp_m": 155.05, "s_raw_a": -0.05163396, "hhi": 0.506299, "weights": [0.033426, 0.310398, 0.0, 0.0, 0.0, 0.017, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.639176], "lob_severity": [-0.051634, -0.051634, 0.0, 0.0, 0.0, -0.051634, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.051634], "direction": "release", "pyd_gbp_m": -8.01, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2018, "opening_reserves_gbp_m": 396.75, "s_raw_a": 0.00491241, "hhi": 0.406675, "weights": [0.100572, 0.356144, 0.0, 0.0, 0.0, 0.024516, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.518769], "lob_severity": [0.004912, 0.004912, 0.0, 0.0, 0.0, 0.004912, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004912], "direction": "strengthening", "pyd_gbp_m": 1.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2019, "opening_reserves_gbp_m": 373.17, "s_raw_a": 0.03427356, "hhi": 0.443786, "weights": [0.060996, 0.387785, 0.0, 0.0, 0.0, 0.013153, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.538066], "lob_severity": [0.034274, 0.034274, 0.0, 0.0, 0.0, 0.034274, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.034274], "direction": "strengthening", "pyd_gbp_m": 12.79, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2020, "opening_reserves_gbp_m": 396.53, "s_raw_a": 0.04875004, "hhi": 0.373628, "weights": [0.045654, 0.422556, 0.0, 0.0, 0.048581, 0.049401, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.433808], "lob_severity": [0.04875, 0.04875, 0.0, 0.0, 0.04875, 0.04875, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04875], "direction": "strengthening", "pyd_gbp_m": 19.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2021, "opening_reserves_gbp_m": 403.69, "s_raw_a": 0.01875715, "hhi": 0.405582, "weights": [0.043667, 0.504709, 0.0, 0.0, 0.031146, 0.037652, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.382827], "lob_severity": [0.018757, 0.018757, 0.0, 0.0, 0.018757, 0.018757, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.018757], "direction": "strengthening", "pyd_gbp_m": 7.57, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2022, "opening_reserves_gbp_m": 424.05, "s_raw_a": -0.03349637, "hhi": 0.393315, "weights": [0.059254, 0.496132, 0.0, 0.0, 0.023816, 0.045241, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.375557], "lob_severity": [-0.033496, -0.033496, 0.0, 0.0, -0.033496, -0.033496, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.033496], "direction": "release", "pyd_gbp_m": -14.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2232, "year": 2023, "opening_reserves_gbp_m": 533.79, "s_raw_a": -0.02373017, "hhi": 0.38201, "weights": [0.064703, 0.4675, 0.0, 0.0, 0.029128, 0.042978, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.395692], "lob_severity": [-0.02373, -0.02373, 0.0, 0.0, -0.02373, -0.02373, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02373], "direction": "release", "pyd_gbp_m": -12.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2357, "year": 2024, "opening_reserves_gbp_m": 493.71, "s_raw_a": -0.10475428, "hhi": 0.849789, "weights": [0.071036, 0.0, 0.0, 0.0, 0.0, 0.009919, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.919046], "lob_severity": [-0.104754, 0.0, 0.0, 0.0, 0.0, -0.103902, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.104754], "direction": "release", "pyd_gbp_m": -51.72, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2358, "year": 2024, "opening_reserves_gbp_m": 39.3, "s_raw_a": 0.14009917, "hhi": 0.246817, "weights": [0.289109, 0.207165, 0.0, 0.0, 0.039732, 0.134393, 0.0, 0.0, 0.0, 0.0, 0.012555, 0.0, 0.317046], "lob_severity": [0.140099, 0.140099, 0.0, 0.0, 0.140099, 0.140099, 0.0, 0.0, 0.0, 0.0, 0.140099, 0.0, 0.140099], "direction": "strengthening", "pyd_gbp_m": 5.51, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2468, "year": 2015, "opening_reserves_gbp_m": 549.51, "s_raw_a": 0.05853953, "hhi": 0.349091, "weights": [0.109565, 0.528329, 0.0, 0.0, 0.009902, 0.072808, 0.0, 0.0, 0.0, 0.0, 0.057462, 0.0, 0.221935], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 32.17, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2468, "year": 2017, "opening_reserves_gbp_m": 590.16, "s_raw_a": -0.09113276, "hhi": 0.296411, "weights": [0.14726, 0.309947, 0.0, 0.0, 0.009993, 0.082397, 0.0, 0.0, 0.0, 0.0, 0.037667, 0.0, 0.412735], "lob_severity": [-0.091133, -0.091133, 0.0, 0.0, -0.091065, -0.091133, 0.0, 0.0, 0.0, 0.0, -0.091133, 0.0, -0.091133], "direction": "release", "pyd_gbp_m": -53.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2468, "year": 2018, "opening_reserves_gbp_m": 590.16, "s_raw_a": 0.0311271, "hhi": 0.280968, "weights": [0.247462, 0.210853, 0.0, 0.0, 0.013395, 0.084881, 0.0, 0.0, 0.0, 0.0, 0.035181, 0.0, 0.408228], "lob_severity": [0.031127, 0.031127, 0.0, 0.0, 0.031127, 0.031127, 0.0, 0.0, 0.0, 0.0, 0.031127, 0.0, 0.031127], "direction": "strengthening", "pyd_gbp_m": 18.37, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2468, "year": 2019, "opening_reserves_gbp_m": 337.02, "s_raw_a": 0.13582738, "hhi": 0.251718, "weights": [0.2894, 0.27736, 0.0, 0.0, 0.015077, 0.143278, 0.0, 0.0, 0.0, 0.0, 0.009967, 0.0, 0.264918], "lob_severity": [0.135827, 0.135827, 0.0, 0.0, 0.135827, 0.135827, 0.0, 0.0, 0.0, 0.0, 0.135375, 0.0, 0.135827], "direction": "strengthening", "pyd_gbp_m": 45.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2468, "year": 2020, "opening_reserves_gbp_m": 389.01, "s_raw_a": 0.18304204, "hhi": 0.36792, "weights": [0.498716, 0.288712, 0.0, 0.0, 0.0, 0.188547, 0.0, 0.0, 0.0, 0.0, 0.014113, 0.0, 0.009912], "lob_severity": [0.183042, 0.183042, 0.0, 0.0, 0.0, 0.183042, 0.0, 0.0, 0.0, 0.0, 0.183042, 0.0, 0.181434], "direction": "strengthening", "pyd_gbp_m": 71.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2488, "year": 2015, "opening_reserves_gbp_m": 1004.41, "s_raw_a": -0.05683613, "hhi": 0.273415, "weights": [0.338415, 0.210169, 0.0, 0.0, 0.0, 0.122872, 0.0, 0.0, 0.0, 0.0, 0.013191, 0.0, 0.315354], "lob_severity": [-0.011003, -0.041365, 0.0, 0.0, 0.0, -0.146329, 0.0, 0.0, 0.0, 0.0, -0.02634, 0.0, -0.002115], "direction": "release", "pyd_gbp_m": -57.09, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2488, "year": 2016, "opening_reserves_gbp_m": 916.28, "s_raw_a": -0.02919946, "hhi": 0.283903, "weights": [0.389123, 0.215838, 0.0, 0.0, 0.0, 0.115729, 0.0, 0.0, 0.0, 0.0, 0.010233, 0.0, 0.269077], "lob_severity": [-0.029199, -0.029199, 0.0, 0.0, 0.0, -0.029199, 0.0, 0.0, 0.0, 0.0, -0.029199, 0.0, -0.029199], "direction": "release", "pyd_gbp_m": -26.75, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2488, "year": 2017, "opening_reserves_gbp_m": 962.15, "s_raw_a": -0.03297628, "hhi": 0.278793, "weights": [0.381488, 0.241688, 0.0, 0.0, 0.0, 0.122409, 0.0, 0.0, 0.0, 0.0, 0.009949, 0.0, 0.244466], "lob_severity": [-0.006536, 0.033418, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.019644, 0.0, -0.036363], "direction": "release", "pyd_gbp_m": -31.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2488, "year": 2018, "opening_reserves_gbp_m": 982.16, "s_raw_a": -0.04357007, "hhi": 0.277149, "weights": [0.362411, 0.290566, 0.0, 0.0, 0.0, 0.121283, 0.0, 0.0, 0.0, 0.0, 0.009938, 0.0, 0.215802], "lob_severity": [-0.04357, -0.04357, 0.0, 0.0, 0.0, -0.04357, 0.0, 0.0, 0.0, 0.0, -0.0433, 0.0, -0.04357], "direction": "release", "pyd_gbp_m": -42.79, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2488, "year": 2019, "opening_reserves_gbp_m": 1100.27, "s_raw_a": -0.00268934, "hhi": 0.27449, "weights": [0.355209, 0.255867, 0.0, 0.0, 0.0, 0.11559, 0.0, 0.0, 0.0, 0.0, 0.009916, 0.0, 0.263418], "lob_severity": [-0.002689, -0.002689, 0.0, 0.0, 0.0, -0.002689, 0.0, 0.0, 0.0, 0.0, -0.002667, 0.0, -0.002689], "direction": "release", "pyd_gbp_m": -2.96, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2525, "year": 2015, "opening_reserves_gbp_m": 116.17, "s_raw_a": -0.0431968, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, -0.043197, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -5.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2016, "opening_reserves_gbp_m": 113.48, "s_raw_a": 0.07172189, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, 0.071722, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 8.14, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2017, "opening_reserves_gbp_m": 145.13, "s_raw_a": -0.11587223, "hhi": 0.951235, "weights": [0.0, 0.974992, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.025008], "lob_severity": [0.0, -0.115872, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.115872], "direction": "release", "pyd_gbp_m": -16.82, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2018, "opening_reserves_gbp_m": 145.78, "s_raw_a": -0.07389649, "hhi": 0.938403, "weights": [0.0, 0.96819, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03181], "lob_severity": [0.0, -0.073896, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.073896], "direction": "release", "pyd_gbp_m": -10.77, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2019, "opening_reserves_gbp_m": 155.43, "s_raw_a": 0.00854431, "hhi": 0.811779, "weights": [0.0, 0.894828, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.105172], "lob_severity": [0.0, 0.008544, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.008544], "direction": "strengthening", "pyd_gbp_m": 1.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2020, "opening_reserves_gbp_m": 183.55, "s_raw_a": -0.01224196, "hhi": 0.830826, "weights": [0.0, 0.90671, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.09329], "lob_severity": [0.0, -0.012242, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.012242], "direction": "release", "pyd_gbp_m": -2.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2021, "opening_reserves_gbp_m": 202.27, "s_raw_a": -0.03086993, "hhi": 0.780949, "weights": [0.0, 0.874799, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.125201], "lob_severity": [0.0, -0.03087, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03087], "direction": "release", "pyd_gbp_m": -6.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2022, "opening_reserves_gbp_m": 224.36, "s_raw_a": -0.01153037, "hhi": 0.804887, "weights": [0.0, 0.89044, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.10956], "lob_severity": [0.0, -0.01153, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.01153], "direction": "release", "pyd_gbp_m": -2.59, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2023, "opening_reserves_gbp_m": 264.69, "s_raw_a": -0.06439706, "hhi": 0.787249, "weights": [0.0, 0.878978, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.121022], "lob_severity": [0.0, -0.064397, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.064397], "direction": "release", "pyd_gbp_m": -17.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2525, "year": 2024, "opening_reserves_gbp_m": 268.56, "s_raw_a": -0.00839667, "hhi": 0.756157, "weights": [0.0, 0.857881, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.142119], "lob_severity": [0.0, -0.008397, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.008397], "direction": "release", "pyd_gbp_m": -2.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2526, "year": 2015, "opening_reserves_gbp_m": 134.82, "s_raw_a": 0.2793906, "hhi": 0.651436, "weights": [0.0, 0.778943, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009903, 0.0, 0.211155], "lob_severity": [0.0, 0.279391, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.276672, 0.0, 0.279391], "direction": "strengthening", "pyd_gbp_m": 37.67, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2526, "year": 2016, "opening_reserves_gbp_m": 190.83, "s_raw_a": 0.21397655, "hhi": 0.500048, "weights": [0.071475, 0.651807, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.012262, 0.0, 0.264456], "lob_severity": [0.213977, 0.213977, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.213977, 0.0, 0.213977], "direction": "strengthening", "pyd_gbp_m": 40.83, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2623, "year": 2023, "opening_reserves_gbp_m": 4613.04, "s_raw_a": -0.08032798, "hhi": 0.417812, "weights": [0.31035, 0.557043, 0.0, 0.0, 0.0, 0.100989, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.031618], "lob_severity": [-0.020281, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.38168], "direction": "release", "pyd_gbp_m": -370.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2623, "year": 2024, "opening_reserves_gbp_m": 4749.92, "s_raw_a": -0.03061352, "hhi": 0.284733, "weights": [0.226669, 0.383277, 0.0, 0.0, 0.0, 0.122979, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.267074], "lob_severity": [-0.09087, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.025497], "direction": "release", "pyd_gbp_m": -145.41, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2689, "year": 2022, "opening_reserves_gbp_m": 152.87, "s_raw_a": -0.01977597, "hhi": 0.78015, "weights": [0.072348, 0.02778, 0.0, 0.0, 0.0, 0.020251, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.879622], "lob_severity": [-0.019776, -0.019776, 0.0, 0.0, 0.0, -0.019776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.019776], "direction": "release", "pyd_gbp_m": -3.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2689, "year": 2024, "opening_reserves_gbp_m": 104.99, "s_raw_a": 0.17957125, "hhi": 0.821023, "weights": [0.04103, 0.045072, 0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.903997], "lob_severity": [0.179571, 0.179571, 0.0, 0.177797, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.179571], "direction": "strengthening", "pyd_gbp_m": 18.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2018, "opening_reserves_gbp_m": 79.1, "s_raw_a": 0.01962024, "hhi": 0.449338, "weights": [0.098817, 0.626392, 0.009837, 0.009837, 0.0, 0.010983, 0.0, 0.0, 0.0, 0.0, 0.029625, 0.0, 0.21451], "lob_severity": [0.01962, 0.01962, 0.0193, 0.0193, 0.0, 0.01962, 0.0, 0.0, 0.0, 0.0, 0.01962, 0.0, 0.01962], "direction": "strengthening", "pyd_gbp_m": 1.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2019, "opening_reserves_gbp_m": 123.69, "s_raw_a": 0.22409514, "hhi": 0.554501, "weights": [0.067143, 0.722322, 0.009807, 0.009807, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02537, 0.0, 0.165552], "lob_severity": [0.224095, 0.224095, 0.219763, 0.219763, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.224095, 0.0, 0.224095], "direction": "strengthening", "pyd_gbp_m": 27.72, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2020, "opening_reserves_gbp_m": 189.72, "s_raw_a": 0.07274443, "hhi": 0.563104, "weights": [0.077162, 0.727574, 0.009813, 0.009813, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009813, 0.0, 0.165826], "lob_severity": [0.072744, 0.072744, 0.071384, 0.071384, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.071384, 0.0, 0.072744], "direction": "strengthening", "pyd_gbp_m": 13.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2021, "opening_reserves_gbp_m": 286.52, "s_raw_a": 0.00376941, "hhi": 0.557034, "weights": [0.082498, 0.722952, 0.009793, 0.009793, 0.0, 0.009793, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.16517], "lob_severity": [0.003769, 0.003769, 0.003692, 0.003692, 0.0, 0.003692, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003769], "direction": "strengthening", "pyd_gbp_m": 1.08, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2022, "opening_reserves_gbp_m": 329.39, "s_raw_a": -0.06970545, "hhi": 0.459202, "weights": [0.10124, 0.616151, 0.009855, 0.009855, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.262899], "lob_severity": [-0.069705, -0.069705, -0.068693, -0.068693, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.069705], "direction": "release", "pyd_gbp_m": -22.96, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2023, "opening_reserves_gbp_m": 364.57, "s_raw_a": 0.00378807, "hhi": 0.338532, "weights": [0.145568, 0.521738, 0.080044, 0.016281, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.045644, 0.0, 0.190725], "lob_severity": [0.003788, 0.003788, 0.003788, 0.003788, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003788, 0.0, 0.003788], "direction": "strengthening", "pyd_gbp_m": 1.38, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2786, "year": 2024, "opening_reserves_gbp_m": 396.43, "s_raw_a": 0.01510729, "hhi": 0.291036, "weights": [0.156682, 0.390092, 0.04403, 0.031509, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.047318, 0.0, 0.330369], "lob_severity": [0.015107, 0.015107, 0.015107, 0.015107, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.015107, 0.0, 0.015107], "direction": "strengthening", "pyd_gbp_m": 5.99, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2791, "year": 2015, "opening_reserves_gbp_m": 342.27, "s_raw_a": -0.00622608, "hhi": 0.392648, "weights": [0.124461, 0.029053, 0.0, 0.0, 0.181655, 0.044257, 0.0, 0.0, 0.0, 0.0, 0.037523, 0.0, 0.583051], "lob_severity": [-0.006226, -0.006226, 0.0, 0.0, -0.006226, -0.006226, 0.0, 0.0, 0.0, 0.0, -0.006226, 0.0, -0.006226], "direction": "release", "pyd_gbp_m": -2.13, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2791, "year": 2017, "opening_reserves_gbp_m": 350.27, "s_raw_a": -0.03240394, "hhi": 0.349897, "weights": [0.127439, 0.023825, 0.0, 0.0, 0.24201, 0.038166, 0.0, 0.0, 0.0, 0.0, 0.048236, 0.0, 0.520324], "lob_severity": [-0.032404, -0.032404, 0.0, 0.0, -0.032404, -0.032404, 0.0, 0.0, 0.0, 0.0, -0.032404, 0.0, -0.032404], "direction": "release", "pyd_gbp_m": -11.35, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2791, "year": 2018, "opening_reserves_gbp_m": 350.55, "s_raw_a": -0.02790773, "hhi": 0.389934, "weights": [0.138092, 0.032475, 0.0, 0.0, 0.153168, 0.047405, 0.0, 0.0, 0.0, 0.0, 0.043902, 0.0, 0.584957], "lob_severity": [-0.027908, -0.027908, 0.0, 0.0, -0.027908, -0.027908, 0.0, 0.0, 0.0, 0.0, -0.027908, 0.0, -0.027908], "direction": "release", "pyd_gbp_m": -9.78, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2791, "year": 2022, "opening_reserves_gbp_m": 414.65, "s_raw_a": -0.04219714, "hhi": 0.495894, "weights": [0.156903, 0.061518, 0.0, 0.0, 0.058507, 0.032708, 0.0, 0.0, 0.0, 0.0, 0.009998, 0.0, 0.680366], "lob_severity": [0.0, -0.254819, 0.0, 0.0, -0.26793, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.040409], "direction": "release", "pyd_gbp_m": -17.5, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2791, "year": 2023, "opening_reserves_gbp_m": 596.91, "s_raw_a": -0.05952144, "hhi": 0.48073, "weights": [0.172983, 0.067219, 0.0, 0.0, 0.053649, 0.030632, 0.0, 0.0, 0.0, 0.0, 0.010413, 0.0, 0.665104], "lob_severity": [-0.063919, -0.174459, 0.0, 0.0, -0.209221, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -35.53, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 2791, "year": 2024, "opening_reserves_gbp_m": 545.89, "s_raw_a": -0.06629712, "hhi": 0.515231, "weights": [0.138179, 0.081199, 0.0, 0.0, 0.047627, 0.025504, 0.0, 0.0, 0.0, 0.0, 0.009977, 0.0, 0.697514], "lob_severity": [-0.066297, -0.066297, 0.0, 0.0, -0.066297, -0.066297, 0.0, 0.0, 0.0, 0.0, -0.066142, 0.0, -0.066297], "direction": "release", "pyd_gbp_m": -36.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2880, "year": 2024, "opening_reserves_gbp_m": 17.83, "s_raw_a": -0.15315033, "hhi": 0.481058, "weights": [0.641788, 0.0, 0.229145, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.129066], "lob_severity": [-0.15315, 0.0, -0.15315, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.15315], "direction": "release", "pyd_gbp_m": -2.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2015, "opening_reserves_gbp_m": 2179.24, "s_raw_a": 0.01051813, "hhi": 0.306905, "weights": [0.211285, 0.206833, 0.0, 0.0, 0.0, 0.115396, 0.0, 0.0, 0.0, 0.0, 0.012605, 0.0, 0.453882], "lob_severity": [0.010518, 0.010518, 0.0, 0.0, 0.0, 0.010518, 0.0, 0.0, 0.0, 0.0, 0.010518, 0.0, 0.010518], "direction": "strengthening", "pyd_gbp_m": 22.92, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2016, "opening_reserves_gbp_m": 2686.96, "s_raw_a": 0.01713476, "hhi": 0.30946, "weights": [0.215406, 0.21321, 0.0, 0.0, 0.0, 0.103493, 0.0, 0.0, 0.0, 0.0, 0.013231, 0.0, 0.45466], "lob_severity": [0.017135, 0.017135, 0.0, 0.0, 0.0, 0.017135, 0.0, 0.0, 0.0, 0.0, 0.017135, 0.0, 0.017135], "direction": "strengthening", "pyd_gbp_m": 46.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2017, "opening_reserves_gbp_m": 2513.34, "s_raw_a": 0.03155604, "hhi": 0.301287, "weights": [0.211084, 0.217015, 0.0, 0.0, 0.0, 0.105299, 0.0, 0.0, 0.0, 0.0, 0.021536, 0.0, 0.445066], "lob_severity": [0.031556, 0.031556, 0.0, 0.0, 0.0, 0.031556, 0.0, 0.0, 0.0, 0.0, 0.031556, 0.0, 0.031556], "direction": "strengthening", "pyd_gbp_m": 79.31, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2018, "opening_reserves_gbp_m": 3238.19, "s_raw_a": 0.017276, "hhi": 0.311163, "weights": [0.218889, 0.20839, 0.0, 0.0, 0.0, 0.095303, 0.0, 0.0, 0.0, 0.0, 0.018735, 0.0, 0.458684], "lob_severity": [0.017276, 0.017276, 0.0, 0.0, 0.0, 0.017276, 0.0, 0.0, 0.0, 0.0, 0.017276, 0.0, 0.017276], "direction": "strengthening", "pyd_gbp_m": 55.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2019, "opening_reserves_gbp_m": 3256.91, "s_raw_a": -0.00411884, "hhi": 0.337499, "weights": [0.229093, 0.209733, 0.0, 0.0, 0.0, 0.05671, 0.0, 0.0, 0.0, 0.0, 0.017106, 0.0, 0.487359], "lob_severity": [-0.004119, -0.004119, 0.0, 0.0, 0.0, -0.004119, 0.0, 0.0, 0.0, 0.0, -0.004119, 0.0, -0.004119], "direction": "release", "pyd_gbp_m": -13.41, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2020, "opening_reserves_gbp_m": 3129.04, "s_raw_a": 0.03515872, "hhi": 0.317377, "weights": [0.240293, 0.236308, 0.0, 0.0, 0.0, 0.063341, 0.0, 0.0, 0.0, 0.0, 0.013285, 0.0, 0.446773], "lob_severity": [0.035159, 0.035159, 0.0, 0.0, 0.0, 0.035159, 0.0, 0.0, 0.0, 0.0, 0.035159, 0.0, 0.035159], "direction": "strengthening", "pyd_gbp_m": 110.01, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2021, "opening_reserves_gbp_m": 3502.07, "s_raw_a": 0.00901053, "hhi": 0.319896, "weights": [0.214755, 0.279031, 0.0, 0.0, 0.0, 0.056283, 0.0, 0.0, 0.0, 0.0, 0.011037, 0.0, 0.438896], "lob_severity": [0.009011, 0.009011, 0.0, 0.0, 0.0, 0.009011, 0.0, 0.0, 0.0, 0.0, 0.009011, 0.0, 0.009011], "direction": "strengthening", "pyd_gbp_m": 31.56, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2022, "opening_reserves_gbp_m": 4089.67, "s_raw_a": 0.03196939, "hhi": 0.32202, "weights": [0.213709, 0.254002, 0.0, 0.0, 0.0, 0.059558, 0.0, 0.0, 0.0, 0.0, 0.016653, 0.0, 0.456078], "lob_severity": [0.031969, 0.031969, 0.0, 0.0, 0.0, 0.031969, 0.0, 0.0, 0.0, 0.0, 0.031969, 0.0, 0.031969], "direction": "strengthening", "pyd_gbp_m": 130.74, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2023, "opening_reserves_gbp_m": 4258.02, "s_raw_a": 0.04314412, "hhi": 0.321692, "weights": [0.214299, 0.221269, 0.0, 0.0, 0.0, 0.075472, 0.0, 0.0, 0.0, 0.0, 0.019123, 0.0, 0.469837], "lob_severity": [0.043144, 0.043144, 0.0, 0.0, 0.0, 0.043144, 0.0, 0.0, 0.0, 0.0, 0.043144, 0.0, 0.043144], "direction": "strengthening", "pyd_gbp_m": 183.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2987, "year": 2024, "opening_reserves_gbp_m": 4501.55, "s_raw_a": 0.03020088, "hhi": 0.392213, "weights": [0.229439, 0.2091, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.017834, 0.0, 0.543626], "lob_severity": [0.030201, 0.030201, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.030201, 0.0, 0.030201], "direction": "strengthening", "pyd_gbp_m": 135.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2019, "opening_reserves_gbp_m": 93.96, "s_raw_a": 0.05115128, "hhi": 0.297115, "weights": [0.302442, 0.196003, 0.0, 0.0, 0.0, 0.083214, 0.0, 0.0, 0.0, 0.0, 0.018385, 0.0, 0.399955], "lob_severity": [0.051151, 0.051151, 0.0, 0.0, 0.0, 0.051151, 0.0, 0.0, 0.0, 0.0, 0.051151, 0.0, 0.051151], "direction": "strengthening", "pyd_gbp_m": 4.81, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2020, "opening_reserves_gbp_m": 108.53, "s_raw_a": 0.02907057, "hhi": 0.389473, "weights": [0.184821, 0.173731, 0.0, 0.0, 0.0, 0.061327, 0.0, 0.0, 0.0, 0.0, 0.013383, 0.0, 0.566738], "lob_severity": [0.029071, 0.029071, 0.0, 0.0, 0.0, 0.029071, 0.0, 0.0, 0.0, 0.0, 0.029071, 0.0, 0.029071], "direction": "strengthening", "pyd_gbp_m": 3.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2021, "opening_reserves_gbp_m": 160.9, "s_raw_a": 0.04101927, "hhi": 0.390865, "weights": [0.152029, 0.216744, 0.0, 0.0, 0.0, 0.056497, 0.0, 0.0, 0.0, 0.0, 0.011299, 0.0, 0.563431], "lob_severity": [0.041019, 0.041019, 0.0, 0.0, 0.0, 0.041019, 0.0, 0.0, 0.0, 0.0, 0.041019, 0.0, 0.041019], "direction": "strengthening", "pyd_gbp_m": 6.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2022, "opening_reserves_gbp_m": 226.7, "s_raw_a": 0.00044111, "hhi": 0.364232, "weights": [0.160382, 0.235227, 0.0, 0.0, 0.0, 0.066529, 0.0, 0.0, 0.0, 0.0, 0.009987, 0.0, 0.527875], "lob_severity": [0.000441, 0.000441, 0.0, 0.0, 0.0, 0.000441, 0.0, 0.0, 0.0, 0.0, 0.000441, 0.0, 0.000441], "direction": "strengthening", "pyd_gbp_m": 0.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2023, "opening_reserves_gbp_m": 322.1, "s_raw_a": 0.01397082, "hhi": 0.471523, "weights": [0.046402, 0.217803, 0.0, 0.0, 0.0, 0.080966, 0.0, 0.0, 0.0, 0.0, 0.010417, 0.0, 0.644413], "lob_severity": [0.013971, 0.013971, 0.0, 0.0, 0.0, 0.013971, 0.0, 0.0, 0.0, 0.0, 0.013971, 0.0, 0.013971], "direction": "strengthening", "pyd_gbp_m": 4.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2988, "year": 2024, "opening_reserves_gbp_m": 347.9, "s_raw_a": -0.00820355, "hhi": 0.299253, "weights": [0.149841, 0.355257, 0.0, 0.0, 0.0, 0.106562, 0.0, 0.0, 0.0, 0.0, 0.015517, 0.0, 0.372823], "lob_severity": [-0.008204, -0.008204, 0.0, 0.0, 0.0, -0.008204, 0.0, 0.0, 0.0, 0.0, -0.008204, 0.0, -0.008204], "direction": "release", "pyd_gbp_m": -2.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2019, "opening_reserves_gbp_m": 2491.3, "s_raw_a": 0.04676273, "hhi": 0.299618, "weights": [0.205215, 0.22087, 0.0, 0.0, 0.0, 0.124499, 0.0, 0.0, 0.0, 0.0, 0.00996, 0.0, 0.439456], "lob_severity": [0.046763, 0.046763, 0.0, 0.0, 0.0, 0.046763, 0.0, 0.0, 0.0, 0.0, 0.046575, 0.0, 0.046763], "direction": "strengthening", "pyd_gbp_m": 116.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2020, "opening_reserves_gbp_m": 1496.3, "s_raw_a": 0.07585377, "hhi": 0.273245, "weights": [0.222181, 0.249261, 0.0, 0.0, 0.0, 0.142742, 0.0, 0.0, 0.0, 0.0, 0.00995, 0.0, 0.375866], "lob_severity": [0.075854, 0.075854, 0.0, 0.0, 0.0, 0.075854, 0.0, 0.0, 0.0, 0.0, 0.075477, 0.0, 0.075854], "direction": "strengthening", "pyd_gbp_m": 113.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2021, "opening_reserves_gbp_m": 2474.1, "s_raw_a": 0.06717594, "hhi": 0.278819, "weights": [0.190188, 0.290883, 0.0, 0.0, 0.0, 0.135312, 0.0, 0.0, 0.0, 0.0, 0.009951, 0.0, 0.373667], "lob_severity": [0.067176, 0.067176, 0.0, 0.0, 0.0, 0.067176, 0.0, 0.0, 0.0, 0.0, 0.066845, 0.0, 0.067176], "direction": "strengthening", "pyd_gbp_m": 166.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2022, "opening_reserves_gbp_m": 2590.2, "s_raw_a": 0.14303915, "hhi": 0.270444, "weights": [0.230931, 0.310199, 0.0, 0.0, 0.0, 0.124343, 0.0, 0.0, 0.0, 0.0, 0.00998, 0.0, 0.324546], "lob_severity": [0.143039, 0.143039, 0.0, 0.0, 0.0, 0.143039, 0.0, 0.0, 0.0, 0.0, 0.142752, 0.0, 0.143039], "direction": "strengthening", "pyd_gbp_m": 370.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2023, "opening_reserves_gbp_m": 3299.7, "s_raw_a": 0.00345486, "hhi": 0.279388, "weights": [0.250888, 0.227694, 0.0, 0.0, 0.0, 0.125936, 0.0, 0.0, 0.0, 0.0, 0.009943, 0.0, 0.385539], "lob_severity": [0.003455, 0.003455, 0.0, 0.0, 0.0, 0.003455, 0.0, 0.0, 0.0, 0.0, 0.003435, 0.0, 0.003455], "direction": "strengthening", "pyd_gbp_m": 11.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 2999, "year": 2024, "opening_reserves_gbp_m": 3154.49, "s_raw_a": 0.044571, "hhi": 0.282678, "weights": [0.256874, 0.242335, 0.0, 0.0, 0.0, 0.108669, 0.0, 0.0, 0.0, 0.0, 0.009944, 0.0, 0.382178], "lob_severity": [0.044571, 0.044571, 0.0, 0.0, 0.0, 0.044571, 0.0, 0.0, 0.0, 0.0, 0.044322, 0.0, 0.044571], "direction": "strengthening", "pyd_gbp_m": 140.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2015, "opening_reserves_gbp_m": 737.53, "s_raw_a": -0.01710708, "hhi": 0.259047, "weights": [0.172312, 0.224211, 0.0, 0.0, 0.0, 0.211084, 0.0, 0.0, 0.0, 0.0, 0.026576, 0.0, 0.365817], "lob_severity": [-0.017107, -0.017107, 0.0, 0.0, 0.0, -0.017107, 0.0, 0.0, 0.0, 0.0, -0.017107, 0.0, -0.017107], "direction": "release", "pyd_gbp_m": -12.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2017, "opening_reserves_gbp_m": 1103.26, "s_raw_a": -0.00734185, "hhi": 0.255427, "weights": [0.186449, 0.226873, 0.0, 0.0, 0.0, 0.203736, 0.0, 0.0, 0.0, 0.0, 0.026605, 0.0, 0.356337], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -8.1, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3000, "year": 2018, "opening_reserves_gbp_m": 1283.58, "s_raw_a": 0.0139298, "hhi": 0.247476, "weights": [0.162507, 0.266385, 0.0, 0.0, 0.0, 0.228924, 0.0, 0.0, 0.0, 0.0, 0.031171, 0.0, 0.311012], "lob_severity": [0.01393, 0.01393, 0.0, 0.0, 0.0, 0.01393, 0.0, 0.0, 0.0, 0.0, 0.01393, 0.0, 0.01393], "direction": "strengthening", "pyd_gbp_m": 17.88, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2019, "opening_reserves_gbp_m": 1231.83, "s_raw_a": 0.01510682, "hhi": 0.238473, "weights": [0.157956, 0.297749, 0.0, 0.0, 0.0, 0.190108, 0.0, 0.0, 0.0, 0.0, 0.063069, 0.0, 0.291118], "lob_severity": [0.015107, 0.015107, 0.0, 0.0, 0.0, 0.015107, 0.0, 0.0, 0.0, 0.0, 0.015107, 0.0, 0.015107], "direction": "strengthening", "pyd_gbp_m": 18.61, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2020, "opening_reserves_gbp_m": 1123.99, "s_raw_a": 0.02191825, "hhi": 0.275515, "weights": [0.123619, 0.320484, 0.0, 0.0, 0.0, 0.162167, 0.0, 0.0, 0.0, 0.0, 0.032985, 0.0, 0.360745], "lob_severity": [0.021918, 0.021918, 0.0, 0.0, 0.0, 0.021918, 0.0, 0.0, 0.0, 0.0, 0.021918, 0.0, 0.021918], "direction": "strengthening", "pyd_gbp_m": 24.64, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2021, "opening_reserves_gbp_m": 1184.61, "s_raw_a": 0.02752814, "hhi": 0.301317, "weights": [0.139045, 0.443632, 0.0, 0.0, 0.0, 0.151007, 0.0, 0.0, 0.0, 0.0, 0.017164, 0.0, 0.249153], "lob_severity": [0.027528, 0.027528, 0.0, 0.0, 0.0, 0.027528, 0.0, 0.0, 0.0, 0.0, 0.027528, 0.0, 0.027528], "direction": "strengthening", "pyd_gbp_m": 32.61, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2023, "opening_reserves_gbp_m": 1310.52, "s_raw_a": -0.01928323, "hhi": 0.28466, "weights": [0.098589, 0.328241, 0.0, 0.0, 0.0, 0.216523, 0.0, 0.0, 0.0, 0.0, 0.009923, 0.0, 0.346724], "lob_severity": [-0.019283, -0.019283, 0.0, 0.0, 0.0, -0.019283, 0.0, 0.0, 0.0, 0.0, -0.019135, 0.0, -0.019283], "direction": "release", "pyd_gbp_m": -25.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3000, "year": 2024, "opening_reserves_gbp_m": 1223.11, "s_raw_a": -0.04179101, "hhi": 0.290591, "weights": [0.114383, 0.399611, 0.0, 0.0, 0.0, 0.1912, 0.0, 0.0, 0.0, 0.0, 0.009914, 0.0, 0.284891], "lob_severity": [-0.041791, -0.041791, 0.0, 0.0, 0.0, -0.041791, 0.0, 0.0, 0.0, 0.0, -0.041433, 0.0, -0.041791], "direction": "release", "pyd_gbp_m": -51.12, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2018, "opening_reserves_gbp_m": 42.92, "s_raw_a": -0.07558331, "hhi": 0.354446, "weights": [0.196444, 0.0, 0.0, 0.0, 0.012044, 0.360652, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.43086], "lob_severity": [-0.075583, 0.0, 0.0, 0.0, -0.075583, -0.075583, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.075583], "direction": "release", "pyd_gbp_m": -3.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2019, "opening_reserves_gbp_m": 43.82, "s_raw_a": -0.03310974, "hhi": 0.374276, "weights": [0.137406, 0.009891, 0.0, 0.0, 0.009891, 0.425551, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.417261], "lob_severity": [-0.03311, -0.032749, 0.0, 0.0, -0.032749, -0.03311, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03311], "direction": "release", "pyd_gbp_m": -1.45, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2020, "opening_reserves_gbp_m": 52.12, "s_raw_a": -0.00793506, "hhi": 0.392702, "weights": [0.142568, 0.0, 0.0, 0.0, 0.0, 0.342564, 0.0, 0.0, 0.0, 0.0, 0.009965, 0.0, 0.504902], "lob_severity": [-0.007935, 0.0, 0.0, 0.0, 0.0, -0.007935, 0.0, 0.0, 0.0, 0.0, -0.007908, 0.0, -0.007935], "direction": "release", "pyd_gbp_m": -0.41, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2021, "opening_reserves_gbp_m": 65.28, "s_raw_a": -0.08791658, "hhi": 0.40626, "weights": [0.115213, 0.0, 0.0, 0.0, 0.0, 0.285234, 0.0, 0.0, 0.0, 0.0, 0.042974, 0.0, 0.556579], "lob_severity": [-0.087917, 0.0, 0.0, 0.0, 0.0, -0.087917, 0.0, 0.0, 0.0, 0.0, -0.087917, 0.0, -0.087917], "direction": "release", "pyd_gbp_m": -5.74, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2022, "opening_reserves_gbp_m": 98.42, "s_raw_a": -0.09191863, "hhi": 0.431839, "weights": [0.09378, 0.0, 0.0, 0.0, 0.0, 0.289735, 0.0, 0.0, 0.0, 0.0, 0.03523, 0.0, 0.581254], "lob_severity": [-0.091919, 0.0, 0.0, 0.0, 0.0, -0.091919, 0.0, 0.0, 0.0, 0.0, -0.091919, 0.0, -0.091919], "direction": "release", "pyd_gbp_m": -9.05, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2023, "opening_reserves_gbp_m": 205.66, "s_raw_a": -0.03105682, "hhi": 0.348934, "weights": [0.194361, 0.0, 0.0, 0.0, 0.0, 0.282436, 0.0, 0.0, 0.0, 0.0, 0.044212, 0.0, 0.478992], "lob_severity": [-0.031057, 0.0, 0.0, 0.0, 0.0, -0.031057, 0.0, 0.0, 0.0, 0.0, -0.031057, 0.0, -0.031057], "direction": "release", "pyd_gbp_m": -6.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3010, "year": 2024, "opening_reserves_gbp_m": 262.57, "s_raw_a": 0.4194037, "hhi": 0.327915, "weights": [0.217282, 0.0, 0.0, 0.0, 0.0, 0.319508, 0.0, 0.0, 0.0, 0.0, 0.042745, 0.0, 0.420465], "lob_severity": [0.419404, 0.0, 0.0, 0.0, 0.0, 0.419404, 0.0, 0.0, 0.0, 0.0, 0.419404, 0.0, 0.419404], "direction": "strengthening", "pyd_gbp_m": 110.12, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2015, "opening_reserves_gbp_m": 149.1, "s_raw_a": -0.09374853, "hhi": 0.475929, "weights": [0.559887, 0.0, 0.0, 0.0, 0.009926, 0.028243, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.401944], "lob_severity": [-0.093749, 0.0, 0.0, 0.0, -0.093052, -0.093749, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.093749], "direction": "release", "pyd_gbp_m": -13.98, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2016, "opening_reserves_gbp_m": 135.95, "s_raw_a": -0.10295264, "hhi": 0.494857, "weights": [0.598317, 0.0, 0.0, 0.0, 0.009914, 0.02263, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.36914], "lob_severity": [-0.102953, 0.0, 0.0, 0.0, -0.102063, -0.102953, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.102953], "direction": "release", "pyd_gbp_m": -14.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2017, "opening_reserves_gbp_m": 173.05, "s_raw_a": -0.07526683, "hhi": 0.50662, "weights": [0.624303, 0.0, 0.0, 0.0, 0.009923, 0.024975, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.340799], "lob_severity": [-0.075267, 0.0, 0.0, 0.0, -0.07469, -0.075267, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.075267], "direction": "release", "pyd_gbp_m": -13.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2018, "opening_reserves_gbp_m": 269.67, "s_raw_a": -0.05280958, "hhi": 0.539295, "weights": [0.67172, 0.0, 0.0, 0.0, 0.00994, 0.022572, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.295768], "lob_severity": [-0.05281, 0.0, 0.0, 0.0, -0.052494, -0.05281, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05281], "direction": "release", "pyd_gbp_m": -14.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2019, "opening_reserves_gbp_m": 263.91, "s_raw_a": -0.0143989, "hhi": 0.564185, "weights": [0.703066, 0.0, 0.0, 0.0, 0.009953, 0.023898, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.263083], "lob_severity": [-0.014399, 0.0, 0.0, 0.0, -0.014331, -0.014399, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.014399], "direction": "release", "pyd_gbp_m": -3.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2020, "opening_reserves_gbp_m": 189.35, "s_raw_a": -0.06865738, "hhi": 0.589294, "weights": [0.717614, 0.0, 0.0, 0.0, 0.009942, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.272444], "lob_severity": [-0.068657, 0.0, 0.0, 0.0, -0.068262, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.068657], "direction": "release", "pyd_gbp_m": -13.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2021, "opening_reserves_gbp_m": 194.79, "s_raw_a": -0.10575383, "hhi": 0.532742, "weights": [0.651597, 0.0, 0.0, 0.0, 0.00991, 0.00991, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.328583], "lob_severity": [-0.105754, 0.0, 0.0, 0.0, -0.104802, -0.104802, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.105754], "direction": "release", "pyd_gbp_m": -20.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2022, "opening_reserves_gbp_m": 200.59, "s_raw_a": -0.00548388, "hhi": 0.523639, "weights": [0.636738, 0.0, 0.0, 0.0, 0.009869, 0.009869, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.343525], "lob_severity": [-0.005484, 0.0, 0.0, 0.0, -0.005412, -0.005412, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.005484], "direction": "release", "pyd_gbp_m": -1.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2023, "opening_reserves_gbp_m": 268.96, "s_raw_a": -0.04535906, "hhi": 0.519595, "weights": [0.656929, 0.028298, 0.0, 0.0, 0.009871, 0.009871, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.295031], "lob_severity": [-0.045359, -0.045359, 0.0, 0.0, -0.044772, -0.044772, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.045359], "direction": "release", "pyd_gbp_m": -12.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 318, "year": 2024, "opening_reserves_gbp_m": 217.14, "s_raw_a": -0.1289042, "hhi": 0.502349, "weights": [0.639808, 0.038161, 0.0, 0.0, 0.009901, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.302229], "lob_severity": [-0.128904, -0.128904, 0.0, 0.0, -0.127627, -0.127627, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.128904], "direction": "release", "pyd_gbp_m": -27.99, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3210, "year": 2015, "opening_reserves_gbp_m": 553.88, "s_raw_a": -0.05944555, "hhi": 0.246974, "weights": [0.211463, 0.256436, 0.0, 0.0, 0.009901, 0.266257, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.255944], "lob_severity": [-0.059446, -0.059446, 0.0, 0.0, -0.058859, -0.059446, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.059446], "direction": "release", "pyd_gbp_m": -32.93, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3210, "year": 2016, "opening_reserves_gbp_m": 524.17, "s_raw_a": 0.01484061, "hhi": 0.256984, "weights": [0.207519, 0.318424, 0.0, 0.0, 0.0, 0.245993, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.228065], "lob_severity": [0.014841, 0.014841, 0.0, 0.0, 0.0, 0.014841, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.014841], "direction": "strengthening", "pyd_gbp_m": 7.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3268, "year": 2020, "opening_reserves_gbp_m": 91.73, "s_raw_a": 0.04596197, "hhi": 0.506527, "weights": [0.557125, 0.0, 0.0, 0.0, 0.0, 0.0, 0.442875, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.045962, 0.0, 0.0, 0.0, 0.0, 0.0, 0.045962, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 4.22, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3268, "year": 2021, "opening_reserves_gbp_m": 114.56, "s_raw_a": -6.983e-05, "hhi": 0.506201, "weights": [0.55568, 0.0, 0.0, 0.0, 0.0, 0.0, 0.44432, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [-7e-05, 0.0, 0.0, 0.0, 0.0, 0.0, -7e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -0.01, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3330, "year": 2017, "opening_reserves_gbp_m": 14.06, "s_raw_a": 0.03976101, "hhi": 0.593259, "weights": [0.131579, 0.070175, 0.0, 0.0, 0.0, 0.754386, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04386], "lob_severity": [0.039761, 0.039761, 0.0, 0.0, 0.0, 0.039761, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.039761], "direction": "strengthening", "pyd_gbp_m": 0.56, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3330, "year": 2018, "opening_reserves_gbp_m": 11.7, "s_raw_a": 0.09349628, "hhi": 0.876691, "weights": [0.016129, 0.935484, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.016129, 0.0, 0.032258], "lob_severity": [0.093496, 0.093496, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.093496, 0.0, 0.093496], "direction": "strengthening", "pyd_gbp_m": 1.09, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3334, "year": 2015, "opening_reserves_gbp_m": 32.22, "s_raw_a": 0.19538767, "hhi": 0.429682, "weights": [0.176804, 0.61313, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.119712, 0.0, 0.090355], "lob_severity": [0.195388, 0.195388, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.195388, 0.0, 0.195388], "direction": "strengthening", "pyd_gbp_m": 6.29, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3334, "year": 2016, "opening_reserves_gbp_m": 37.46, "s_raw_a": 0.62019436, "hhi": 0.39319, "weights": [0.044831, 0.21737, 0.0, 0.009921, 0.0, 0.072574, 0.0, 0.0, 0.0, 0.0, 0.0788, 0.0, 0.576503], "lob_severity": [0.620194, 0.620194, 0.0, 0.615325, 0.0, 0.620194, 0.0, 0.0, 0.0, 0.0, 0.620194, 0.0, 0.620194], "direction": "strengthening", "pyd_gbp_m": 23.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3334, "year": 2018, "opening_reserves_gbp_m": 78.79, "s_raw_a": 0.06484243, "hhi": 0.220895, "weights": [0.191724, 0.342918, 0.0, 0.029616, 0.0, 0.175772, 0.0, 0.0, 0.0, 0.0, 0.107862, 0.0, 0.152108], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -3.169206], "direction": "strengthening", "pyd_gbp_m": 5.11, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3334, "year": 2019, "opening_reserves_gbp_m": 142.03, "s_raw_a": 0.20068293, "hhi": 0.20407, "weights": [0.144764, 0.307615, 0.0, 0.051112, 0.0, 0.170823, 0.0, 0.0, 0.0, 0.0, 0.12008, 0.0, 0.205607], "lob_severity": [0.200683, 0.200683, 0.0, 0.200683, 0.0, 0.200683, 0.0, 0.0, 0.0, 0.0, 0.200683, 0.0, 0.200683], "direction": "strengthening", "pyd_gbp_m": 28.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2015, "opening_reserves_gbp_m": 1251.95, "s_raw_a": -0.09450081, "hhi": 0.291055, "weights": [0.413997, 0.095112, 0.0, 0.0, 0.0, 0.110296, 0.0, 0.0, 0.0, 0.0, 0.076228, 0.0, 0.304366], "lob_severity": [-0.094501, -0.094501, 0.0, 0.0, 0.0, -0.094501, 0.0, 0.0, 0.0, 0.0, -0.094501, 0.0, -0.094501], "direction": "release", "pyd_gbp_m": -118.31, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2016, "opening_reserves_gbp_m": 1222.16, "s_raw_a": -0.05966, "hhi": 0.284524, "weights": [0.352789, 0.120769, 0.0, 0.0, 0.0, 0.084257, 0.0, 0.0, 0.0, 0.0, 0.078586, 0.0, 0.363599], "lob_severity": [-0.05966, -0.05966, 0.0, 0.0, 0.0, -0.05966, 0.0, 0.0, 0.0, 0.0, -0.05966, 0.0, -0.05966], "direction": "release", "pyd_gbp_m": -72.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2017, "opening_reserves_gbp_m": 1513.56, "s_raw_a": -0.04548229, "hhi": 0.319841, "weights": [0.342658, 0.12326, 0.0, 0.0, 0.009917, 0.058786, 0.0, 0.0, 0.0, 0.0, 0.038537, 0.0, 0.426842], "lob_severity": [-0.045482, -0.045482, 0.0, 0.0, -0.045105, -0.045482, 0.0, 0.0, 0.0, 0.0, -0.045482, 0.0, -0.045482], "direction": "release", "pyd_gbp_m": -68.84, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2018, "opening_reserves_gbp_m": 1974.39, "s_raw_a": -0.0360853, "hhi": 0.301573, "weights": [0.424452, 0.127017, 0.0, 0.0, 0.00996, 0.096887, 0.0, 0.0, 0.0, 0.0, 0.034059, 0.0, 0.307625], "lob_severity": [-0.036085, -0.036085, 0.0, 0.0, -0.03594, -0.036085, 0.0, 0.0, 0.0, 0.0, -0.036085, 0.0, -0.036085], "direction": "release", "pyd_gbp_m": -71.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2019, "opening_reserves_gbp_m": 2060.55, "s_raw_a": 0.02232438, "hhi": 0.29397, "weights": [0.402337, 0.145899, 0.0, 0.0, 0.009969, 0.10499, 0.0, 0.0, 0.0, 0.0, 0.021829, 0.0, 0.314977], "lob_severity": [0.022324, 0.022324, 0.0, 0.0, 0.022255, 0.022324, 0.0, 0.0, 0.0, 0.0, 0.022324, 0.0, 0.022324], "direction": "strengthening", "pyd_gbp_m": 46.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2020, "opening_reserves_gbp_m": 2556.83, "s_raw_a": -0.0356988, "hhi": 0.293316, "weights": [0.400425, 0.170615, 0.0, 0.0, 0.0, 0.107392, 0.0, 0.0, 0.0, 0.0, 0.018253, 0.0, 0.303315], "lob_severity": [-0.035699, -0.035699, 0.0, 0.0, 0.0, -0.035699, 0.0, 0.0, 0.0, 0.0, -0.035699, 0.0, -0.035699], "direction": "release", "pyd_gbp_m": -91.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2021, "opening_reserves_gbp_m": 2759.28, "s_raw_a": -0.05992708, "hhi": 0.307277, "weights": [0.391434, 0.158835, 0.0, 0.0, 0.0, 0.08756, 0.0, 0.0, 0.0, 0.0, 0.014386, 0.0, 0.347785], "lob_severity": [-0.059927, -0.059927, 0.0, 0.0, 0.0, -0.059927, 0.0, 0.0, 0.0, 0.0, -0.059927, 0.0, -0.059927], "direction": "release", "pyd_gbp_m": -165.36, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2022, "opening_reserves_gbp_m": 3042.6, "s_raw_a": -0.0765072, "hhi": 0.308126, "weights": [0.359177, 0.168314, 0.0, 0.0, 0.0, 0.078766, 0.0, 0.0, 0.0, 0.0, 0.013749, 0.0, 0.379993], "lob_severity": [-0.076507, -0.076507, 0.0, 0.0, 0.0, -0.076507, 0.0, 0.0, 0.0, 0.0, -0.076507, 0.0, -0.076507], "direction": "release", "pyd_gbp_m": -232.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2023, "opening_reserves_gbp_m": 2829.15, "s_raw_a": -0.03484955, "hhi": 0.31969, "weights": [0.41531, 0.135353, 0.0, 0.0, 0.0, 0.089167, 0.0, 0.0, 0.0, 0.0, 0.012641, 0.0, 0.347529], "lob_severity": [-0.03485, -0.03485, 0.0, 0.0, 0.0, -0.03485, 0.0, 0.0, 0.0, 0.0, -0.03485, 0.0, -0.03485], "direction": "release", "pyd_gbp_m": -98.59, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 33, "year": 2024, "opening_reserves_gbp_m": 2798.38, "s_raw_a": -0.01568275, "hhi": 0.327302, "weights": [0.416775, 0.123522, 0.0, 0.0, 0.0, 0.083467, 0.0, 0.0, 0.0, 0.0, 0.01405, 0.0, 0.362186], "lob_severity": [-0.015683, -0.015683, 0.0, 0.0, 0.0, -0.015683, 0.0, 0.0, 0.0, 0.0, -0.015683, 0.0, -0.015683], "direction": "release", "pyd_gbp_m": -43.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3456, "year": 2024, "opening_reserves_gbp_m": 5.45, "s_raw_a": 0.11492231, "hhi": 0.402486, "weights": [0.200009, 0.205443, 0.029382, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.565165], "lob_severity": [0.114922, 0.114922, 0.114922, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.114922], "direction": "strengthening", "pyd_gbp_m": 0.63, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3500, "year": 2018, "opening_reserves_gbp_m": 42.8, "s_raw_a": -0.00953293, "hhi": 0.980394, "weights": [0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.990099], "lob_severity": [0.0, -0.009439, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.009533], "direction": "release", "pyd_gbp_m": -0.41, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3500, "year": 2019, "opening_reserves_gbp_m": 812.54, "s_raw_a": 0.03254478, "hhi": 0.331745, "weights": [0.151871, 0.514956, 0.0, 0.0, 0.037225, 0.119376, 0.0, 0.0, 0.0, 0.0, 0.009944, 0.0, 0.166628], "lob_severity": [0.032545, 0.032545, 0.0, 0.0, 0.032545, 0.032545, 0.0, 0.0, 0.0, 0.0, 0.032362, 0.0, 0.032545], "direction": "strengthening", "pyd_gbp_m": 26.44, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 3623, "year": 2024, "opening_reserves_gbp_m": 369.26, "s_raw_a": -0.12257218, "hhi": 0.602689, "weights": [0.176099, 0.752737, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.071164], "lob_severity": [-0.122572, -0.122572, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.122572], "direction": "release", "pyd_gbp_m": -45.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2015, "opening_reserves_gbp_m": 347.0, "s_raw_a": 0.01448135, "hhi": 0.264936, "weights": [0.113767, 0.401068, 0.0, 0.0, 0.053181, 0.189493, 0.0, 0.0, 0.0, 0.0, 0.014005, 0.0, 0.228486], "lob_severity": [0.014481, 0.014481, 0.0, 0.0, 0.014481, 0.014481, 0.0, 0.0, 0.0, 0.0, 0.014481, 0.0, 0.014481], "direction": "strengthening", "pyd_gbp_m": 5.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2016, "opening_reserves_gbp_m": 393.09, "s_raw_a": 0.01233566, "hhi": 0.266439, "weights": [0.113146, 0.402813, 0.0, 0.0, 0.053832, 0.174367, 0.0, 0.0, 0.0, 0.0, 0.015339, 0.0, 0.240502], "lob_severity": [0.012336, 0.012336, 0.0, 0.0, 0.012336, 0.012336, 0.0, 0.0, 0.0, 0.0, 0.012336, 0.0, 0.012336], "direction": "strengthening", "pyd_gbp_m": 4.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2017, "opening_reserves_gbp_m": 535.77, "s_raw_a": 0.01181477, "hhi": 0.41907, "weights": [0.077528, 0.608151, 0.0, 0.0, 0.02261, 0.088208, 0.0, 0.0, 0.0, 0.0, 0.017449, 0.0, 0.186054], "lob_severity": [0.011815, 0.011815, 0.0, 0.0, 0.011815, 0.011815, 0.0, 0.0, 0.0, 0.0, 0.011815, 0.0, 0.011815], "direction": "strengthening", "pyd_gbp_m": 6.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2018, "opening_reserves_gbp_m": 607.0, "s_raw_a": 0.02956188, "hhi": 0.672792, "weights": [0.038972, 0.809362, 0.0, 0.0, 0.0, 0.00993, 0.0, 0.0, 0.0, 0.0, 0.01581, 0.0, 0.125925], "lob_severity": [0.029562, 0.029562, 0.0, 0.0, 0.0, 0.029355, 0.0, 0.0, 0.0, 0.0, 0.029562, 0.0, 0.029562], "direction": "strengthening", "pyd_gbp_m": 17.94, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2019, "opening_reserves_gbp_m": 611.22, "s_raw_a": 0.10394157, "hhi": 0.941391, "weights": [0.009903, 0.970099, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009903, 0.0, 0.010095], "lob_severity": [0.102931, 0.103942, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.102931, 0.0, 0.103942], "direction": "strengthening", "pyd_gbp_m": 63.53, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2020, "opening_reserves_gbp_m": 613.28, "s_raw_a": 0.1455538, "hhi": 0.900989, "weights": [0.020437, 0.948701, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009903, 0.0, 0.020959], "lob_severity": [0.145554, 0.145554, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.144145, 0.0, 0.145554], "direction": "strengthening", "pyd_gbp_m": 89.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2021, "opening_reserves_gbp_m": 794.37, "s_raw_a": -0.02230592, "hhi": 0.86565, "weights": [0.031316, 0.92903, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.039653], "lob_severity": [-0.022306, -0.022306, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.022306], "direction": "release", "pyd_gbp_m": -17.72, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2022, "opening_reserves_gbp_m": 790.3, "s_raw_a": 0.08715586, "hhi": 0.870799, "weights": [0.030924, 0.932394, 0.0, 0.0, 0.009805, 0.009805, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.017072], "lob_severity": [0.087156, 0.087156, 0.0, 0.0, 0.085455, 0.085455, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.087156], "direction": "strengthening", "pyd_gbp_m": 68.88, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2023, "opening_reserves_gbp_m": 718.41, "s_raw_a": 0.07843949, "hhi": 0.915831, "weights": [0.023818, 0.956492, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.019691], "lob_severity": [0.078439, 0.078439, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.078439], "direction": "strengthening", "pyd_gbp_m": 56.35, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3624, "year": 2024, "opening_reserves_gbp_m": 705.01, "s_raw_a": -0.00229059, "hhi": 0.916937, "weights": [0.010052, 0.957192, 0.0, 0.0, 0.0, 0.009901, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.022855], "lob_severity": [-0.002291, -0.002291, 0.0, 0.0, 0.0, -0.002268, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.002291], "direction": "release", "pyd_gbp_m": -1.61, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2015, "opening_reserves_gbp_m": 235.38, "s_raw_a": 0.01115619, "hhi": 0.287578, "weights": [0.42798, 0.091099, 0.0, 0.0, 0.0, 0.249897, 0.0, 0.0, 0.0, 0.0, 0.056446, 0.0, 0.174578], "lob_severity": [0.040441, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.216631], "direction": "strengthening", "pyd_gbp_m": 2.63, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2016, "opening_reserves_gbp_m": 249.68, "s_raw_a": -0.05738545, "hhi": 0.302339, "weights": [0.243499, 0.113969, 0.0, 0.0, 0.0, 0.162137, 0.0, 0.0, 0.0, 0.0, 0.029983, 0.0, 0.450412], "lob_severity": [0.0, -0.517961, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -14.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2017, "opening_reserves_gbp_m": 343.08, "s_raw_a": 0.02157242, "hhi": 0.393286, "weights": [0.243678, 0.148655, 0.0, 0.0, 0.0, 0.051664, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.556003], "lob_severity": [0.021572, 0.021572, 0.0, 0.0, 0.0, 0.021572, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.021572], "direction": "strengthening", "pyd_gbp_m": 7.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2018, "opening_reserves_gbp_m": 425.36, "s_raw_a": 0.05874526, "hhi": 0.291611, "weights": [0.263587, 0.22005, 0.0, 0.026175, 0.0, 0.070449, 0.0, 0.0, 0.0, 0.0, 0.009904, 0.0, 0.409836], "lob_severity": [0.058745, 0.058745, 0.0, 0.058745, 0.0, 0.058745, 0.0, 0.0, 0.0, 0.0, 0.058183, 0.0, 0.058745], "direction": "strengthening", "pyd_gbp_m": 24.99, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2019, "opening_reserves_gbp_m": 493.74, "s_raw_a": 0.02541631, "hhi": 0.332229, "weights": [0.27933, 0.185473, 0.0, 0.035791, 0.0, 0.033117, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.466289], "lob_severity": [0.025416, 0.025416, 0.0, 0.025416, 0.0, 0.025416, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.025416], "direction": "strengthening", "pyd_gbp_m": 12.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2020, "opening_reserves_gbp_m": 482.12, "s_raw_a": 0.06143711, "hhi": 0.299758, "weights": [0.255615, 0.221926, 0.0, 0.03927, 0.0, 0.047528, 0.0, 0.0, 0.0, 0.0, 0.009905, 0.0, 0.425757], "lob_severity": [0.061437, 0.061437, 0.0, 0.061437, 0.0, 0.061437, 0.0, 0.0, 0.0, 0.0, 0.060854, 0.0, 0.061437], "direction": "strengthening", "pyd_gbp_m": 29.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2021, "opening_reserves_gbp_m": 498.08, "s_raw_a": 0.04097493, "hhi": 0.304131, "weights": [0.201882, 0.244161, 0.0, 0.042879, 0.0, 0.055349, 0.0, 0.0, 0.0, 0.0, 0.009904, 0.0, 0.445825], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.038521], "direction": "strengthening", "pyd_gbp_m": 20.41, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2022, "opening_reserves_gbp_m": 498.08, "s_raw_a": 0.06860074, "hhi": 0.293562, "weights": [0.251866, 0.312877, 0.0, 0.029631, 0.0, 0.046146, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.35948], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.001072], "direction": "strengthening", "pyd_gbp_m": 34.17, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2023, "opening_reserves_gbp_m": 631.14, "s_raw_a": -0.01250602, "hhi": 0.263988, "weights": [0.304178, 0.308365, 0.0, 0.10094, 0.0, 0.031142, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.255375], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.069104], "direction": "release", "pyd_gbp_m": -7.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 382, "year": 2024, "opening_reserves_gbp_m": 641.91, "s_raw_a": 0.03709889, "hhi": 0.274, "weights": [0.254467, 0.34227, 0.0, 0.0, 0.0, 0.128191, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.275072], "lob_severity": [0.037099, 0.037099, 0.0, 0.0, 0.0, 0.037099, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.037099], "direction": "strengthening", "pyd_gbp_m": 23.81, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2019, "opening_reserves_gbp_m": 1192.3, "s_raw_a": 0.07808437, "hhi": 0.581438, "weights": [0.0, 0.70179, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.29821], "lob_severity": [0.0, 0.078084, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.078084], "direction": "strengthening", "pyd_gbp_m": 93.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2020, "opening_reserves_gbp_m": 1250.1, "s_raw_a": 0.03511719, "hhi": 0.633378, "weights": [0.0, 0.758242, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.241758], "lob_severity": [0.0, 0.035117, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.035117], "direction": "strengthening", "pyd_gbp_m": 43.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2021, "opening_reserves_gbp_m": 1251.8, "s_raw_a": -0.00135804, "hhi": 0.603848, "weights": [0.0, 0.727868, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.272132], "lob_severity": [0.0, -0.001358, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.001358], "direction": "release", "pyd_gbp_m": -1.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2022, "opening_reserves_gbp_m": 1269.6, "s_raw_a": 0.08175803, "hhi": 0.65024, "weights": [0.0, 0.774081, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.225919], "lob_severity": [0.0, 0.081758, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.081758], "direction": "strengthening", "pyd_gbp_m": 103.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2023, "opening_reserves_gbp_m": 1355.6, "s_raw_a": 0.04455592, "hhi": 0.666506, "weights": [0.0, 0.788536, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.211464], "lob_severity": [0.0, 0.044556, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.044556], "direction": "strengthening", "pyd_gbp_m": 60.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 386, "year": 2024, "opening_reserves_gbp_m": 1360.04, "s_raw_a": 0.03565407, "hhi": 1.0, "weights": [0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.0, 0.035654, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 48.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3902, "year": 2019, "opening_reserves_gbp_m": 54.03, "s_raw_a": 0.09744045, "hhi": 0.363905, "weights": [0.247722, 0.0, 0.475077, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.277201], "lob_severity": [0.09744, 0.0, 0.09744, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.09744], "direction": "strengthening", "pyd_gbp_m": 5.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3902, "year": 2020, "opening_reserves_gbp_m": 57.02, "s_raw_a": 0.0734603, "hhi": 0.338561, "weights": [0.29385, 0.0, 0.391084, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.315066], "lob_severity": [0.07346, 0.0, 0.07346, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.07346], "direction": "strengthening", "pyd_gbp_m": 4.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3902, "year": 2021, "opening_reserves_gbp_m": 89.88, "s_raw_a": 0.05794199, "hhi": 0.334401, "weights": [0.309009, 0.0, 0.35499, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.336002], "lob_severity": [0.057942, 0.0, 0.057942, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.057942], "direction": "strengthening", "pyd_gbp_m": 5.21, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3902, "year": 2023, "opening_reserves_gbp_m": 164.11, "s_raw_a": 0.03642003, "hhi": 0.371031, "weights": [0.463666, 0.0, 0.0, 0.0, 0.009901, 0.372944, 0.0, 0.0, 0.0, 0.0, 0.026344, 0.0, 0.127145], "lob_severity": [0.03642, 0.0, 0.0, 0.0, 0.03606, 0.03642, 0.0, 0.0, 0.0, 0.0, 0.03642, 0.0, 0.03642], "direction": "strengthening", "pyd_gbp_m": 5.98, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 3902, "year": 2024, "opening_reserves_gbp_m": 185.24, "s_raw_a": 0.04616149, "hhi": 0.368822, "weights": [0.464204, 0.00982, 0.0, 0.0, 0.00982, 0.374633, 0.0, 0.0, 0.0, 0.0, 0.033486, 0.0, 0.108035], "lob_severity": [0.046161, 0.045332, 0.0, 0.0, 0.045332, 0.046161, 0.0, 0.0, 0.0, 0.0, 0.046161, 0.0, 0.046161], "direction": "strengthening", "pyd_gbp_m": 8.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2015, "opening_reserves_gbp_m": 293.3, "s_raw_a": 0.02289093, "hhi": 0.250498, "weights": [0.20702, 0.316098, 0.0, 0.0, 0.0, 0.080943, 0.0, 0.0, 0.0, 0.0, 0.091229, 0.0, 0.30471], "lob_severity": [0.022891, 0.022891, 0.0, 0.0, 0.0, 0.022891, 0.0, 0.0, 0.0, 0.0, 0.022891, 0.0, 0.022891], "direction": "strengthening", "pyd_gbp_m": 6.71, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2016, "opening_reserves_gbp_m": 323.42, "s_raw_a": 0.1624101, "hhi": 0.315208, "weights": [0.124631, 0.388676, 0.0, 0.0, 0.0, 0.048057, 0.0, 0.0, 0.0, 0.0, 0.061052, 0.0, 0.377584], "lob_severity": [0.038652, -0.063155, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.035755, 0.0, -0.045357], "direction": "strengthening", "pyd_gbp_m": 52.53, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2017, "opening_reserves_gbp_m": 457.61, "s_raw_a": 0.0395952, "hhi": 0.311638, "weights": [0.142767, 0.439668, 0.0, 0.0, 0.0, 0.052808, 0.0, 0.0, 0.0, 0.0, 0.062723, 0.0, 0.302034], "lob_severity": [0.039595, 0.039595, 0.0, 0.0, 0.0, 0.039595, 0.0, 0.0, 0.0, 0.0, 0.039595, 0.0, 0.039595], "direction": "strengthening", "pyd_gbp_m": 18.12, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2018, "opening_reserves_gbp_m": 523.82, "s_raw_a": 0.03348097, "hhi": 0.283811, "weights": [0.153016, 0.385182, 0.0, 0.0, 0.0, 0.051277, 0.0, 0.0, 0.0, 0.0, 0.093153, 0.0, 0.317372], "lob_severity": [0.033481, 0.033481, 0.0, 0.0, 0.0, 0.033481, 0.0, 0.0, 0.0, 0.0, 0.033481, 0.0, 0.033481], "direction": "strengthening", "pyd_gbp_m": 17.54, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2019, "opening_reserves_gbp_m": 618.13, "s_raw_a": 0.06212923, "hhi": 0.271262, "weights": [0.194646, 0.319169, 0.0, 0.0, 0.0, 0.027762, 0.0, 0.0, 0.0, 0.0, 0.115943, 0.0, 0.342481], "lob_severity": [-0.024618, 0.097761, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.056873, 0.0, 0.03702], "direction": "strengthening", "pyd_gbp_m": 38.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2020, "opening_reserves_gbp_m": 597.74, "s_raw_a": 0.10426959, "hhi": 0.288691, "weights": [0.163885, 0.265013, 0.0, 0.0, 0.0, 0.065571, 0.0, 0.0, 0.0, 0.0, 0.080254, 0.0, 0.425276], "lob_severity": [-0.013689, 0.075356, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.027892, 0.0, 0.022757], "direction": "strengthening", "pyd_gbp_m": 62.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2021, "opening_reserves_gbp_m": 627.64, "s_raw_a": 0.05331568, "hhi": 0.317603, "weights": [0.116648, 0.383443, 0.0, 0.0, 0.0, 0.036744, 0.0, 0.0, 0.0, 0.0, 0.076088, 0.0, 0.387077], "lob_severity": [0.053316, 0.053316, 0.0, 0.0, 0.0, 0.053316, 0.0, 0.0, 0.0, 0.0, 0.053316, 0.0, 0.053316], "direction": "strengthening", "pyd_gbp_m": 33.46, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2022, "opening_reserves_gbp_m": 555.66, "s_raw_a": 0.05314391, "hhi": 0.323397, "weights": [0.128793, 0.476077, 0.0, 0.0, 0.0, 0.050859, 0.0, 0.0, 0.0, 0.0, 0.076447, 0.0, 0.267823], "lob_severity": [0.017397, -0.014765, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04946, 0.0, -0.005483], "direction": "strengthening", "pyd_gbp_m": 29.53, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 4000, "year": 2023, "opening_reserves_gbp_m": 738.81, "s_raw_a": -0.02553441, "hhi": 0.281185, "weights": [0.148603, 0.406009, 0.0, 0.0, 0.0, 0.062068, 0.0, 0.0, 0.0, 0.0, 0.099629, 0.0, 0.283692], "lob_severity": [-0.001813, -0.012712, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.01379, 0.0, -0.010387], "direction": "release", "pyd_gbp_m": -18.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4000, "year": 2024, "opening_reserves_gbp_m": 786.36, "s_raw_a": 0.02139857, "hhi": 0.268696, "weights": [0.15514, 0.368042, 0.0, 0.0, 0.009915, 0.059762, 0.0, 0.0, 0.0, 0.0, 0.097219, 0.0, 0.309922], "lob_severity": [0.021399, 0.021399, 0.0, 0.0, 0.021216, 0.021399, 0.0, 0.0, 0.0, 0.0, 0.021399, 0.0, 0.021399], "direction": "strengthening", "pyd_gbp_m": 16.83, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4020, "year": 2016, "opening_reserves_gbp_m": 448.37, "s_raw_a": 0.0564333, "hhi": 0.205746, "weights": [0.144496, 0.019518, 0.10403, 0.082145, 0.0, 0.0, 0.067189, 0.053236, 0.033394, 0.0, 0.114863, 0.0, 0.381128], "lob_severity": [0.056433, 0.056433, 0.056433, 0.056433, 0.0, 0.0, 0.056433, 0.056433, 0.056433, 0.0, 0.056433, 0.0, 0.056433], "direction": "strengthening", "pyd_gbp_m": 25.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4020, "year": 2018, "opening_reserves_gbp_m": 497.27, "s_raw_a": 0.08820761, "hhi": 0.281758, "weights": [0.276816, 0.215918, 0.131462, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.375803], "lob_severity": [0.088208, 0.088208, 0.088208, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.088208], "direction": "strengthening", "pyd_gbp_m": 43.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4020, "year": 2024, "opening_reserves_gbp_m": 519.84, "s_raw_a": 0.00060788, "hhi": 0.342436, "weights": [0.501937, 0.02645, 0.0, 0.0, 0.009958, 0.179801, 0.0, 0.0, 0.0, 0.0, 0.046993, 0.0, 0.23486], "lob_severity": [0.000608, 0.000608, 0.0, 0.0, 0.000605, 0.000608, 0.0, 0.0, 0.0, 0.0, 0.000608, 0.0, 0.000608], "direction": "strengthening", "pyd_gbp_m": 0.32, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2015, "opening_reserves_gbp_m": 155.73, "s_raw_a": 0.01555276, "hhi": 0.316636, "weights": [0.104898, 0.051606, 0.0, 0.0, 0.0, 0.071914, 0.0, 0.0, 0.0, 0.0, 0.377772, 0.0, 0.39381], "lob_severity": [0.015553, 0.015553, 0.0, 0.0, 0.0, 0.015553, 0.0, 0.0, 0.0, 0.0, 0.015553, 0.0, 0.015553], "direction": "strengthening", "pyd_gbp_m": 2.42, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2016, "opening_reserves_gbp_m": 144.55, "s_raw_a": 0.02958776, "hhi": 0.317282, "weights": [0.057254, 0.090811, 0.0, 0.0, 0.0, 0.077759, 0.0, 0.0, 0.0, 0.0, 0.39137, 0.0, 0.382807], "lob_severity": [0.029588, 0.029588, 0.0, 0.0, 0.0, 0.029588, 0.0, 0.0, 0.0, 0.0, 0.029588, 0.0, 0.029588], "direction": "strengthening", "pyd_gbp_m": 4.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2017, "opening_reserves_gbp_m": 155.09, "s_raw_a": -0.08624136, "hhi": 0.285541, "weights": [0.03604, 0.186726, 0.0, 0.0, 0.0, 0.08849, 0.0, 0.0, 0.0, 0.0, 0.391064, 0.0, 0.29768], "lob_severity": [-0.086241, -0.086241, 0.0, 0.0, 0.0, -0.086241, 0.0, 0.0, 0.0, 0.0, -0.086241, 0.0, -0.086241], "direction": "release", "pyd_gbp_m": -13.38, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2018, "opening_reserves_gbp_m": 172.4, "s_raw_a": -0.05131001, "hhi": 0.265844, "weights": [0.055596, 0.185993, 0.0, 0.0, 0.0, 0.096961, 0.0, 0.0, 0.0, 0.0, 0.330155, 0.0, 0.331294], "lob_severity": [-0.05131, -0.05131, 0.0, 0.0, 0.0, -0.05131, 0.0, 0.0, 0.0, 0.0, -0.05131, 0.0, -0.05131], "direction": "release", "pyd_gbp_m": -8.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2019, "opening_reserves_gbp_m": 160.18, "s_raw_a": 0.12416656, "hhi": 0.27295, "weights": [0.021833, 0.238006, 0.0, 0.0, 0.0, 0.116814, 0.0, 0.0, 0.0, 0.0, 0.374524, 0.0, 0.248823], "lob_severity": [0.124167, 0.124167, 0.0, 0.0, 0.0, 0.124167, 0.0, 0.0, 0.0, 0.0, 0.124167, 0.0, 0.124167], "direction": "strengthening", "pyd_gbp_m": 19.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2020, "opening_reserves_gbp_m": 152.02, "s_raw_a": 0.11784634, "hhi": 0.278891, "weights": [0.025581, 0.337934, 0.0, 0.0, 0.0, 0.076272, 0.0, 0.0, 0.0, 0.0, 0.254606, 0.0, 0.305607], "lob_severity": [0.117846, 0.117846, 0.0, 0.0, 0.0, 0.117846, 0.0, 0.0, 0.0, 0.0, 0.117846, 0.0, 0.117846], "direction": "strengthening", "pyd_gbp_m": 17.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2021, "opening_reserves_gbp_m": 215.27, "s_raw_a": 0.12397047, "hhi": 0.228581, "weights": [0.059501, 0.250303, 0.0, 0.0, 0.0, 0.198074, 0.0, 0.0, 0.0, 0.0, 0.278185, 0.0, 0.213937], "lob_severity": [0.12397, 0.12397, 0.0, 0.0, 0.0, 0.12397, 0.0, 0.0, 0.0, 0.0, 0.12397, 0.0, 0.12397], "direction": "strengthening", "pyd_gbp_m": 26.69, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2022, "opening_reserves_gbp_m": 248.47, "s_raw_a": -0.0671998, "hhi": 0.248007, "weights": [0.046082, 0.212681, 0.0, 0.0, 0.0, 0.213161, 0.0, 0.0, 0.0, 0.0, 0.352864, 0.0, 0.175211], "lob_severity": [-0.0672, -0.0672, 0.0, 0.0, 0.0, -0.0672, 0.0, 0.0, 0.0, 0.0, -0.0672, 0.0, -0.0672], "direction": "release", "pyd_gbp_m": -16.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2023, "opening_reserves_gbp_m": 245.36, "s_raw_a": -0.05931789, "hhi": 0.238146, "weights": [0.039273, 0.200912, 0.0, 0.0, 0.0, 0.242563, 0.0, 0.0, 0.0, 0.0, 0.301209, 0.0, 0.216044], "lob_severity": [-0.059318, -0.059318, 0.0, 0.0, 0.0, -0.059318, 0.0, 0.0, 0.0, 0.0, -0.059318, 0.0, -0.059318], "direction": "release", "pyd_gbp_m": -14.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4141, "year": 2024, "opening_reserves_gbp_m": 220.17, "s_raw_a": -0.04171322, "hhi": 0.232475, "weights": [0.061157, 0.193912, 0.0, 0.0, 0.0, 0.268945, 0.0, 0.0, 0.0, 0.0, 0.290527, 0.0, 0.185459], "lob_severity": [-0.041713, -0.041713, 0.0, 0.0, 0.0, -0.041713, 0.0, 0.0, 0.0, 0.0, -0.041713, 0.0, -0.041713], "direction": "release", "pyd_gbp_m": -9.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2015, "opening_reserves_gbp_m": 6.19, "s_raw_a": -0.14695576, "hhi": 0.809729, "weights": [0.894729, 0.009929, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.095342], "lob_severity": [-0.146956, -0.145914, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.146956], "direction": "release", "pyd_gbp_m": -0.91, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2016, "opening_reserves_gbp_m": 9.82, "s_raw_a": -0.00684762, "hhi": 0.807464, "weights": [0.893311, 0.009934, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.096755], "lob_severity": [-0.006848, -0.006803, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.006848], "direction": "release", "pyd_gbp_m": -0.07, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2017, "opening_reserves_gbp_m": 22.72, "s_raw_a": 0.02654522, "hhi": 0.790065, "weights": [0.882238, 0.009952, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.10781], "lob_severity": [0.026545, 0.026418, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.026545], "direction": "strengthening", "pyd_gbp_m": 0.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2018, "opening_reserves_gbp_m": 95.18, "s_raw_a": 0.23566166, "hhi": 0.789123, "weights": [0.881632, 0.009972, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.108397], "lob_severity": [0.235662, 0.234999, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.235662], "direction": "strengthening", "pyd_gbp_m": 22.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2019, "opening_reserves_gbp_m": 262.73, "s_raw_a": 0.04273544, "hhi": 0.576671, "weights": [0.720168, 0.042766, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.237066], "lob_severity": [0.042735, 0.042735, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.042735], "direction": "strengthening", "pyd_gbp_m": 11.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2020, "opening_reserves_gbp_m": 169.47, "s_raw_a": 0.05678461, "hhi": 0.357924, "weights": [0.426171, 0.1544, 0.0, 0.009777, 0.009777, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009777, 0.0, 0.390097], "lob_severity": [0.056785, 0.056785, 0.0, 0.05552, 0.05552, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05552, 0.0, 0.056785], "direction": "strengthening", "pyd_gbp_m": 9.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2021, "opening_reserves_gbp_m": 319.46, "s_raw_a": 0.02201148, "hhi": 0.357059, "weights": [0.201137, 0.255529, 0.0, 0.0099, 0.022949, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0099, 0.0, 0.500585], "lob_severity": [0.022011, 0.022011, 0.0, 0.021792, 0.022011, 0.0, 0.0, 0.0, 0.0, 0.0, 0.021792, 0.0, 0.022011], "direction": "strengthening", "pyd_gbp_m": 7.03, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2022, "opening_reserves_gbp_m": 343.94, "s_raw_a": -0.19263177, "hhi": 0.306127, "weights": [0.35687, 0.267471, 0.00986, 0.00986, 0.019656, 0.00986, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.326423], "lob_severity": [0.183512, -0.001737, -0.000963, 0.059223, -0.222423, 0.005056, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03855], "direction": "release", "pyd_gbp_m": -66.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4242, "year": 2023, "opening_reserves_gbp_m": 289.57, "s_raw_a": -0.01948536, "hhi": 0.29792, "weights": [0.375938, 0.201217, 0.009783, 0.042891, 0.013262, 0.009783, 0.0, 0.0, 0.0, 0.0, 0.009783, 0.0, 0.337343], "lob_severity": [-0.019485, -0.019485, -0.019062, -0.019485, -0.019485, -0.019062, 0.0, 0.0, 0.0, 0.0, -0.019062, 0.0, -0.019485], "direction": "release", "pyd_gbp_m": -5.64, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2015, "opening_reserves_gbp_m": 590.77, "s_raw_a": -0.01651393, "hhi": 0.499325, "weights": [0.120718, 0.176793, 0.0, 0.0, 0.0, 0.029723, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.672765], "lob_severity": [-0.016514, -0.016514, 0.0, 0.0, 0.0, -0.016514, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.016514], "direction": "release", "pyd_gbp_m": -9.76, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2016, "opening_reserves_gbp_m": 651.88, "s_raw_a": -0.06785451, "hhi": 0.538316, "weights": [0.134038, 0.138682, 0.0, 0.0, 0.0, 0.019657, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.707624], "lob_severity": [-0.067855, -0.067855, 0.0, 0.0, 0.0, -0.067855, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.067855], "direction": "release", "pyd_gbp_m": -44.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2017, "opening_reserves_gbp_m": 743.42, "s_raw_a": -0.04128095, "hhi": 0.426606, "weights": [0.130385, 0.135434, 0.0, 0.0, 0.072514, 0.04178, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.619886], "lob_severity": [-0.041281, -0.041281, 0.0, 0.0, -0.041281, -0.041281, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.041281], "direction": "release", "pyd_gbp_m": -30.69, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2018, "opening_reserves_gbp_m": 1015.3, "s_raw_a": -0.0044824, "hhi": 0.444084, "weights": [0.113293, 0.212261, 0.0, 0.0, 0.034536, 0.019739, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.62017], "lob_severity": [-0.004482, -0.004482, 0.0, 0.0, -0.004482, -0.004482, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.004482], "direction": "release", "pyd_gbp_m": -4.55, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 435, "year": 2019, "opening_reserves_gbp_m": 1215.83, "s_raw_a": -0.04670539, "hhi": 0.343761, "weights": [0.146541, 0.114526, 0.0, 0.0, 0.066757, 0.032843, 0.0, 0.0, 0.0, 0.0, 0.096887, 0.0, 0.542447], "lob_severity": [-0.046705, -0.046705, 0.0, 0.0, -0.046705, -0.046705, 0.0, 0.0, 0.0, 0.0, -0.046705, 0.0, -0.046705], "direction": "release", "pyd_gbp_m": -56.79, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2020, "opening_reserves_gbp_m": 1242.43, "s_raw_a": -0.05012608, "hhi": 0.375484, "weights": [0.216555, 0.134016, 0.0, 0.0, 0.055876, 0.02998, 0.0, 0.0, 0.0, 0.0, 0.009941, 0.0, 0.553632], "lob_severity": [-0.050126, -0.050126, 0.0, 0.0, -0.050126, -0.050126, 0.0, 0.0, 0.0, 0.0, -0.049832, 0.0, -0.050126], "direction": "release", "pyd_gbp_m": -62.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2021, "opening_reserves_gbp_m": 1203.2, "s_raw_a": -0.07997201, "hhi": 0.331525, "weights": [0.254547, 0.161986, 0.0, 0.0, 0.055983, 0.031438, 0.0, 0.0, 0.0, 0.0, 0.00997, 0.0, 0.486075], "lob_severity": [-0.079972, -0.079972, 0.0, 0.0, -0.079972, -0.079972, 0.0, 0.0, 0.0, 0.0, -0.079735, 0.0, -0.079972], "direction": "release", "pyd_gbp_m": -96.22, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2022, "opening_reserves_gbp_m": 1217.44, "s_raw_a": -0.03598626, "hhi": 0.303472, "weights": [0.3202, 0.147223, 0.0, 0.0, 0.038392, 0.026502, 0.0, 0.0, 0.0, 0.0, 0.049818, 0.0, 0.417865], "lob_severity": [-0.035986, -0.035986, 0.0, 0.0, -0.035986, -0.035986, 0.0, 0.0, 0.0, 0.0, -0.035986, 0.0, -0.035986], "direction": "release", "pyd_gbp_m": -43.81, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2023, "opening_reserves_gbp_m": 1331.28, "s_raw_a": -0.02582858, "hhi": 0.306963, "weights": [0.289532, 0.133328, 0.0, 0.0, 0.05058, 0.022572, 0.0, 0.0, 0.0, 0.0, 0.057974, 0.0, 0.446014], "lob_severity": [-0.025829, -0.025829, 0.0, 0.0, -0.025829, -0.025829, 0.0, 0.0, 0.0, 0.0, -0.025829, 0.0, -0.025829], "direction": "release", "pyd_gbp_m": -34.38, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 435, "year": 2024, "opening_reserves_gbp_m": 1333.51, "s_raw_a": -0.04423774, "hhi": 0.323279, "weights": [0.298836, 0.14701, 0.0, 0.0, 0.056355, 0.031712, 0.0, 0.0, 0.0, 0.0, 0.009925, 0.0, 0.456162], "lob_severity": [-0.044238, -0.044238, 0.0, 0.0, -0.044238, -0.044238, 0.0, 0.0, 0.0, 0.0, -0.043905, 0.0, -0.044238], "direction": "release", "pyd_gbp_m": -58.99, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2015, "opening_reserves_gbp_m": 898.97, "s_raw_a": -0.01545769, "hhi": 0.207316, "weights": [0.262534, 0.228143, 0.135975, 0.0, 0.096276, 0.00992, 0.0, 0.0, 0.0, 0.0, 0.026803, 0.0, 0.240349], "lob_severity": [0.021669, -0.00393, -0.072098, 0.0, 0.013749, -0.466311, 0.0, 0.0, 0.0, 0.0, -0.024403, 0.0, -0.110096], "direction": "release", "pyd_gbp_m": -13.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2016, "opening_reserves_gbp_m": 912.78, "s_raw_a": 0.00477881, "hhi": 0.20291, "weights": [0.245281, 0.198483, 0.070633, 0.0, 0.099205, 0.071655, 0.0, 0.0, 0.0, 0.0, 0.027267, 0.0, 0.287477], "lob_severity": [0.012462, -0.007716, 0.127729, 0.0, 0.018012, 0.052534, 0.0, 0.0, 0.0, 0.0, 0.077425, 0.0, 0.002965], "direction": "strengthening", "pyd_gbp_m": 4.36, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2017, "opening_reserves_gbp_m": 1200.56, "s_raw_a": 0.09847396, "hhi": 0.211523, "weights": [0.249779, 0.17014, 0.0749, 0.0, 0.088812, 0.081108, 0.0, 0.0, 0.0, 0.0, 0.019458, 0.0, 0.315802], "lob_severity": [0.057234, 0.050288, -0.081582, 0.0, 0.076361, -0.0023, 0.0, 0.0, 0.0, 0.0, 0.100684, 0.0, -0.014612], "direction": "strengthening", "pyd_gbp_m": 118.22, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2018, "opening_reserves_gbp_m": 1824.55, "s_raw_a": 0.04855065, "hhi": 0.20856, "weights": [0.231689, 0.198586, 0.0, 0.071416, 0.106691, 0.064951, 0.0, 0.0, 0.0, 0.0, 0.019483, 0.0, 0.307185], "lob_severity": [-0.027621, -0.013242, 0.0, 0.0, 0.016326, 0.07073, 0.0, 0.0, 0.0, 0.0, 0.050412, 0.0, -0.020201], "direction": "strengthening", "pyd_gbp_m": 88.58, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 4444, "year": 2019, "opening_reserves_gbp_m": 1949.56, "s_raw_a": 0.00639377, "hhi": 0.228171, "weights": [0.199377, 0.189135, 0.068438, 0.0, 0.086412, 0.051927, 0.0, 0.0, 0.0, 0.0, 0.035165, 0.0, 0.369545], "lob_severity": [-0.007348, -0.104784, 0.11402, 0.0, -0.000487, 0.137986, 0.0, 0.0, 0.0, 0.0, 0.007643, 0.0, -0.042814], "direction": "strengthening", "pyd_gbp_m": 12.46, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2022, "opening_reserves_gbp_m": 1980.61, "s_raw_a": 0.01762083, "hhi": 0.22066, "weights": [0.238253, 0.196539, 0.082436, 0.0, 0.009951, 0.065237, 0.0, 0.0, 0.0, 0.0, 0.079183, 0.0, 0.328401], "lob_severity": [0.010433, 0.019917, 0.030985, 0.0, 0.259062, 0.055816, 0.0, 0.0, 0.0, 0.0, -0.007939, 0.0, 0.032684], "direction": "strengthening", "pyd_gbp_m": 34.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4444, "year": 2023, "opening_reserves_gbp_m": 2681.84, "s_raw_a": 0.01797537, "hhi": 0.222023, "weights": [0.260442, 0.183724, 0.075064, 0.0, 0.009954, 0.067394, 0.0, 0.0, 0.0, 0.0, 0.081737, 0.0, 0.321686], "lob_severity": [0.006922, -0.060414, -0.196131, 0.0, -0.015325, -0.003984, 0.0, 0.0, 0.0, 0.0, 0.042887, 0.0, 0.052196], "direction": "strengthening", "pyd_gbp_m": 48.21, "data_quality_tag": "RELIABLE", "ritc": 1}, {"syndicate": 4444, "year": 2024, "opening_reserves_gbp_m": 2534.87, "s_raw_a": 0.03632424, "hhi": 0.230739, "weights": [0.29793, 0.171477, 0.0, 0.0, 0.009965, 0.161513, 0.0, 0.0, 0.0, 0.0, 0.074904, 0.0, 0.284211], "lob_severity": [-0.022271, -0.043818, 0.0, 0.0, 0.000819, 0.0, 0.0, 0.0, 0.0, 0.0, -0.026075, 0.0, 0.031378], "direction": "strengthening", "pyd_gbp_m": 92.08, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2015, "opening_reserves_gbp_m": 2445.27, "s_raw_a": -0.00673914, "hhi": 0.301792, "weights": [0.195688, 0.203639, 0.0, 0.0, 0.009943, 0.090907, 0.0, 0.0, 0.0, 0.0, 0.03925, 0.0, 0.460571], "lob_severity": [-0.006739, -0.006739, 0.0, 0.0, -0.006701, -0.006739, 0.0, 0.0, 0.0, 0.0, -0.006739, 0.0, -0.006739], "direction": "release", "pyd_gbp_m": -16.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2016, "opening_reserves_gbp_m": 2790.22, "s_raw_a": 0.00758214, "hhi": 0.377288, "weights": [0.19645, 0.230961, 0.0, 0.0, 0.009965, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02934, 0.0, 0.533284], "lob_severity": [0.007582, 0.007582, 0.0, 0.0, 0.007555, 0.0, 0.0, 0.0, 0.0, 0.0, 0.007582, 0.0, 0.007582], "direction": "strengthening", "pyd_gbp_m": 21.16, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2017, "opening_reserves_gbp_m": 2496.56, "s_raw_a": 0.02818569, "hhi": 0.395615, "weights": [0.186521, 0.21981, 0.0, 0.0, 0.009902, 0.0, 0.0, 0.0, 0.0, 0.0, 0.025407, 0.0, 0.558359], "lob_severity": [0.028186, 0.028186, 0.0, 0.0, 0.027911, 0.0, 0.0, 0.0, 0.0, 0.0, 0.028186, 0.0, 0.028186], "direction": "strengthening", "pyd_gbp_m": 70.37, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2018, "opening_reserves_gbp_m": 3129.36, "s_raw_a": 0.02200801, "hhi": 0.410482, "weights": [0.151434, 0.155043, 0.0, 0.0, 0.0099, 0.075744, 0.0, 0.0, 0.0, 0.0, 0.0099, 0.0, 0.597979], "lob_severity": [0.022008, 0.022008, 0.0, 0.0, 0.021788, 0.022008, 0.0, 0.0, 0.0, 0.0, 0.021788, 0.0, 0.022008], "direction": "strengthening", "pyd_gbp_m": 68.87, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2019, "opening_reserves_gbp_m": 3006.48, "s_raw_a": 0.05670168, "hhi": 0.403892, "weights": [0.160837, 0.154111, 0.0, 0.0, 0.009885, 0.074979, 0.0, 0.0, 0.0, 0.0, 0.009885, 0.0, 0.590302], "lob_severity": [0.056702, 0.056702, 0.0, 0.0, 0.056052, 0.056702, 0.0, 0.0, 0.0, 0.0, 0.056052, 0.0, 0.056702], "direction": "strengthening", "pyd_gbp_m": 170.47, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2020, "opening_reserves_gbp_m": 3073.93, "s_raw_a": 0.08888942, "hhi": 0.336098, "weights": [0.11158, 0.192512, 0.0, 0.013127, 0.0, 0.143371, 0.0, 0.0, 0.0, 0.0, 0.024371, 0.0, 0.515039], "lob_severity": [0.088889, 0.088889, 0.0, 0.088889, 0.0, 0.088889, 0.0, 0.0, 0.0, 0.0, 0.088889, 0.0, 0.088889], "direction": "strengthening", "pyd_gbp_m": 273.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2021, "opening_reserves_gbp_m": 3238.7, "s_raw_a": 0.03785469, "hhi": 0.372328, "weights": [0.103877, 0.186754, 0.0, 0.012572, 0.0, 0.121436, 0.0, 0.0, 0.0, 0.0, 0.017278, 0.0, 0.558084], "lob_severity": [0.037855, 0.037855, 0.0, 0.037855, 0.0, 0.037855, 0.0, 0.0, 0.0, 0.0, 0.037855, 0.0, 0.037855], "direction": "strengthening", "pyd_gbp_m": 122.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2022, "opening_reserves_gbp_m": 3291.5, "s_raw_a": 0.03715631, "hhi": 0.366447, "weights": [0.124915, 0.167068, 0.0, 0.012238, 0.0, 0.127573, 0.0, 0.0, 0.0, 0.0, 0.014772, 0.0, 0.553433], "lob_severity": [0.037156, 0.037156, 0.0, 0.037156, 0.0, 0.037156, 0.0, 0.0, 0.0, 0.0, 0.037156, 0.0, 0.037156], "direction": "strengthening", "pyd_gbp_m": 122.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2023, "opening_reserves_gbp_m": 3851.9, "s_raw_a": 0.0807913, "hhi": 0.368502, "weights": [0.134041, 0.147185, 0.0, 0.014324, 0.0, 0.132626, 0.0, 0.0, 0.0, 0.0, 0.014265, 0.0, 0.55756], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.087816], "direction": "strengthening", "pyd_gbp_m": 311.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4472, "year": 2024, "opening_reserves_gbp_m": 3854.35, "s_raw_a": 0.05624189, "hhi": 0.534864, "weights": [0.096686, 0.118544, 0.0, 0.0, 0.009882, 0.051859, 0.0, 0.0, 0.0, 0.0, 0.009882, 0.0, 0.713147], "lob_severity": [0.056242, 0.056242, 0.0, 0.0, 0.055579, 0.056242, 0.0, 0.0, 0.0, 0.0, 0.055579, 0.0, 0.056242], "direction": "strengthening", "pyd_gbp_m": 216.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2015, "opening_reserves_gbp_m": 571.24, "s_raw_a": 0.01504094, "hhi": 0.447213, "weights": [0.077208, 0.009922, 0.0, 0.0, 0.0, 0.590684, 0.0, 0.0, 0.0, 0.0, 0.019065, 0.0, 0.303121], "lob_severity": [0.015041, 0.014923, 0.0, 0.0, 0.0, 0.015041, 0.0, 0.0, 0.0, 0.0, 0.015041, 0.0, 0.015041], "direction": "strengthening", "pyd_gbp_m": 8.59, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2016, "opening_reserves_gbp_m": 612.8, "s_raw_a": -0.05186152, "hhi": 0.419407, "weights": [0.096833, 0.009981, 0.0, 0.0, 0.0, 0.564897, 0.0, 0.0, 0.0, 0.0, 0.02825, 0.0, 0.30004], "lob_severity": [-0.051862, -0.051762, 0.0, 0.0, 0.0, -0.051862, 0.0, 0.0, 0.0, 0.0, -0.051862, 0.0, -0.051862], "direction": "release", "pyd_gbp_m": -31.78, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2017, "opening_reserves_gbp_m": 744.85, "s_raw_a": -0.09584237, "hhi": 0.3697, "weights": [0.103415, 0.034407, 0.0, 0.0, 0.009918, 0.485115, 0.0, 0.0, 0.0, 0.0, 0.017758, 0.0, 0.349387], "lob_severity": [-0.095842, -0.095842, 0.0, 0.0, -0.095057, -0.095842, 0.0, 0.0, 0.0, 0.0, -0.095842, 0.0, -0.095842], "direction": "release", "pyd_gbp_m": -71.39, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2018, "opening_reserves_gbp_m": 670.42, "s_raw_a": -0.08968421, "hhi": 0.350037, "weights": [0.099663, 0.054882, 0.0, 0.0, 0.009923, 0.462458, 0.0, 0.0, 0.0, 0.0, 0.022931, 0.0, 0.350143], "lob_severity": [-0.089684, -0.089684, 0.0, 0.0, -0.088995, -0.089684, 0.0, 0.0, 0.0, 0.0, -0.089684, 0.0, -0.089684], "direction": "release", "pyd_gbp_m": -60.13, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2019, "opening_reserves_gbp_m": 680.94, "s_raw_a": -0.09630923, "hhi": 0.344886, "weights": [0.151809, 0.030109, 0.0, 0.0, 0.009903, 0.464238, 0.0, 0.0, 0.0, 0.0, 0.020032, 0.0, 0.323909], "lob_severity": [-0.096309, -0.096309, 0.0, 0.0, -0.095375, -0.096309, 0.0, 0.0, 0.0, 0.0, -0.096309, 0.0, -0.096309], "direction": "release", "pyd_gbp_m": -65.58, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2020, "opening_reserves_gbp_m": 687.05, "s_raw_a": -0.06430856, "hhi": 0.293288, "weights": [0.191796, 0.127197, 0.0, 0.0, 0.009846, 0.434244, 0.0, 0.0, 0.0, 0.0, 0.009846, 0.0, 0.227072], "lob_severity": [-0.064309, -0.064309, 0.0, 0.0, -0.063317, -0.064309, 0.0, 0.0, 0.0, 0.0, -0.063317, 0.0, -0.064309], "direction": "release", "pyd_gbp_m": -44.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2021, "opening_reserves_gbp_m": 870.49, "s_raw_a": -0.09288332, "hhi": 0.260919, "weights": [0.18181, 0.247923, 0.0, 0.0, 0.009839, 0.360823, 0.0, 0.0, 0.0, 0.0, 0.009839, 0.0, 0.189767], "lob_severity": [-0.18538, 0.007405, 0.0, 0.0, 0.0, -0.004037, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.035783], "direction": "release", "pyd_gbp_m": -80.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2022, "opening_reserves_gbp_m": 925.39, "s_raw_a": -0.07431602, "hhi": 0.261744, "weights": [0.243442, 0.179242, 0.0, 0.0, 0.009833, 0.364475, 0.0, 0.0, 0.0, 0.0, 0.009833, 0.0, 0.193177], "lob_severity": [-0.029195, -0.01327, 0.0, 0.0, 0.0, -0.014116, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.001919], "direction": "release", "pyd_gbp_m": -68.77, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2023, "opening_reserves_gbp_m": 1221.12, "s_raw_a": -0.05477326, "hhi": 0.272263, "weights": [0.355439, 0.166337, 0.0, 0.0, 0.009828, 0.309665, 0.0, 0.0, 0.0, 0.0, 0.009828, 0.0, 0.148904], "lob_severity": [-0.007891, -0.070407, 0.0, 0.0, 0.0, -0.001412, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04463], "direction": "release", "pyd_gbp_m": -66.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 457, "year": 2024, "opening_reserves_gbp_m": 1251.23, "s_raw_a": 0.00942835, "hhi": 0.282413, "weights": [0.420972, 0.164469, 0.0, 0.0, 0.009859, 0.196517, 0.0, 0.0, 0.0, 0.0, 0.009859, 0.0, 0.198324], "lob_severity": [0.009428, 0.009428, 0.0, 0.0, 0.009296, 0.009428, 0.0, 0.0, 0.0, 0.0, 0.009296, 0.0, 0.009428], "direction": "strengthening", "pyd_gbp_m": 11.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2015, "opening_reserves_gbp_m": 344.78, "s_raw_a": -0.15909948, "hhi": 0.300623, "weights": [0.022616, 0.244886, 0.0, 0.144725, 0.0, 0.111897, 0.0, 0.0, 0.0, 0.0, 0.021781, 0.0, 0.454095], "lob_severity": [-0.159099, -0.159099, 0.0, -0.159099, 0.0, -0.159099, 0.0, 0.0, 0.0, 0.0, -0.159099, 0.0, -0.159099], "direction": "release", "pyd_gbp_m": -54.85, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2017, "opening_reserves_gbp_m": 607.82, "s_raw_a": -0.01848077, "hhi": 0.319161, "weights": [0.02345, 0.295513, 0.0, 0.082244, 0.0, 0.108087, 0.0, 0.0, 0.0, 0.0, 0.030364, 0.0, 0.460342], "lob_severity": [-0.018481, -0.018481, 0.0, -0.018481, 0.0, -0.018481, 0.0, 0.0, 0.0, 0.0, -0.018481, 0.0, -0.018481], "direction": "release", "pyd_gbp_m": -11.23, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2018, "opening_reserves_gbp_m": 647.35, "s_raw_a": 0.12802118, "hhi": 0.295798, "weights": [0.024373, 0.307514, 0.0, 0.110081, 0.0, 0.082431, 0.0, 0.0, 0.0, 0.0, 0.05256, 0.0, 0.423042], "lob_severity": [0.128021, 0.128021, 0.0, 0.128021, 0.0, 0.128021, 0.0, 0.0, 0.0, 0.0, 0.128021, 0.0, 0.128021], "direction": "strengthening", "pyd_gbp_m": 82.87, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2019, "opening_reserves_gbp_m": 797.39, "s_raw_a": 0.07437148, "hhi": 0.337806, "weights": [0.031054, 0.345256, 0.0, 0.116683, 0.0, 0.031758, 0.0, 0.0, 0.0, 0.0, 0.025392, 0.0, 0.449858], "lob_severity": [0.074371, 0.074371, 0.0, 0.074371, 0.0, 0.074371, 0.0, 0.0, 0.0, 0.0, 0.074371, 0.0, 0.074371], "direction": "strengthening", "pyd_gbp_m": 59.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2020, "opening_reserves_gbp_m": 844.32, "s_raw_a": 0.01473138, "hhi": 0.409966, "weights": [0.039322, 0.448299, 0.0, 0.023617, 0.0, 0.024719, 0.0, 0.0, 0.0, 0.0, 0.009973, 0.0, 0.45407], "lob_severity": [0.014731, 0.014731, 0.0, 0.014731, 0.0, 0.014731, 0.0, 0.0, 0.0, 0.0, 0.014691, 0.0, 0.014731], "direction": "strengthening", "pyd_gbp_m": 12.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2021, "opening_reserves_gbp_m": 922.24, "s_raw_a": 0.1555904, "hhi": 0.41012, "weights": [0.064288, 0.453197, 0.0, 0.015794, 0.0, 0.019544, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.447178], "lob_severity": [-0.014472, -0.003347, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -5.3e-05], "direction": "strengthening", "pyd_gbp_m": 143.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2022, "opening_reserves_gbp_m": 1041.01, "s_raw_a": 0.03132715, "hhi": 0.373503, "weights": [0.097027, 0.409384, 0.0, 0.030309, 0.0, 0.011368, 0.0, 0.0, 0.0, 0.0, 0.009931, 0.0, 0.441981], "lob_severity": [0.031327, 0.031327, 0.0, 0.031327, 0.0, 0.031327, 0.0, 0.0, 0.0, 0.0, 0.03111, 0.0, 0.031327], "direction": "strengthening", "pyd_gbp_m": 32.61, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2023, "opening_reserves_gbp_m": 1267.12, "s_raw_a": 0.06088151, "hhi": 0.3634, "weights": [0.112723, 0.463957, 0.0, 0.032919, 0.0, 0.014368, 0.0, 0.0, 0.0, 0.0, 0.009906, 0.0, 0.366127], "lob_severity": [0.060882, 0.060882, 0.0, 0.060882, 0.0, 0.060882, 0.0, 0.0, 0.0, 0.0, 0.060312, 0.0, 0.060882], "direction": "strengthening", "pyd_gbp_m": 77.14, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4711, "year": 2024, "opening_reserves_gbp_m": 1429.24, "s_raw_a": 0.03150005, "hhi": 0.347279, "weights": [0.127493, 0.466171, 0.0, 0.030544, 0.0, 0.031701, 0.0, 0.0, 0.0, 0.0, 0.009916, 0.0, 0.334175], "lob_severity": [0.0315, 0.0315, 0.0, 0.0315, 0.0, 0.0315, 0.0, 0.0, 0.0, 0.0, 0.031237, 0.0, 0.0315], "direction": "strengthening", "pyd_gbp_m": 45.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4747, "year": 2022, "opening_reserves_gbp_m": 5.72, "s_raw_a": 0.40983033, "hhi": 0.354896, "weights": [0.239521, 0.444899, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.31558], "lob_severity": [0.40983, 0.40983, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.40983], "direction": "strengthening", "pyd_gbp_m": 2.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 4747, "year": 2023, "opening_reserves_gbp_m": 19.63, "s_raw_a": 0.30301641, "hhi": 0.530829, "weights": [0.352507, 0.637549, 0.0, 0.0, 0.009943, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.303016, 0.303016, 0.0, 0.0, 0.301302, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 5.95, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2015, "opening_reserves_gbp_m": 365.39, "s_raw_a": 0.03831554, "hhi": 0.198294, "weights": [0.262219, 0.117806, 0.0, 0.073417, 0.0, 0.187458, 0.0, 0.0, 0.0, 0.0, 0.106578, 0.0, 0.252523], "lob_severity": [0.038316, 0.038316, 0.0, 0.038316, 0.0, 0.038316, 0.0, 0.0, 0.0, 0.0, 0.038316, 0.0, 0.038316], "direction": "strengthening", "pyd_gbp_m": 14.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2016, "opening_reserves_gbp_m": 341.74, "s_raw_a": -0.07022821, "hhi": 0.211955, "weights": [0.332171, 0.126803, 0.0, 0.054066, 0.0, 0.176819, 0.0, 0.0, 0.0, 0.0, 0.114718, 0.0, 0.195423], "lob_severity": [-0.070228, -0.070228, 0.0, -0.070228, 0.0, -0.070228, 0.0, 0.0, 0.0, 0.0, -0.070228, 0.0, -0.070228], "direction": "release", "pyd_gbp_m": -24.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2017, "opening_reserves_gbp_m": 350.17, "s_raw_a": 0.06853814, "hhi": 0.27858, "weights": [0.285917, 0.132256, 0.0, 0.06615, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.11292, 0.0, 0.402757], "lob_severity": [0.068538, 0.068538, 0.0, 0.068538, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.068538, 0.0, 0.068538], "direction": "strengthening", "pyd_gbp_m": 24.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2018, "opening_reserves_gbp_m": 425.8, "s_raw_a": 0.09034843, "hhi": 0.203151, "weights": [0.318002, 0.136586, 0.0, 0.070923, 0.0, 0.193088, 0.0, 0.0, 0.0, 0.0, 0.113651, 0.0, 0.16775], "lob_severity": [0.090348, 0.090348, 0.0, 0.090348, 0.0, 0.090348, 0.0, 0.0, 0.0, 0.0, 0.090348, 0.0, 0.090348], "direction": "strengthening", "pyd_gbp_m": 38.47, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2019, "opening_reserves_gbp_m": 469.33, "s_raw_a": 0.14529068, "hhi": 0.232114, "weights": [0.299075, 0.081628, 0.0, 0.074007, 0.0, 0.173373, 0.0, 0.0, 0.0, 0.0, 0.06084, 0.0, 0.311076], "lob_severity": [0.06374, 0.680485, 0.0, 0.154516, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01737, 0.0, 0.039411], "direction": "strengthening", "pyd_gbp_m": 68.19, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2020, "opening_reserves_gbp_m": 513.98, "s_raw_a": 0.01634305, "hhi": 0.230078, "weights": [0.272261, 0.119616, 0.0, 0.051224, 0.0, 0.20788, 0.0, 0.0, 0.0, 0.0, 0.042413, 0.0, 0.306606], "lob_severity": [0.016343, 0.016343, 0.0, 0.016343, 0.0, 0.016343, 0.0, 0.0, 0.0, 0.0, 0.016343, 0.0, 0.016343], "direction": "strengthening", "pyd_gbp_m": 8.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2021, "opening_reserves_gbp_m": 521.84, "s_raw_a": 0.04714134, "hhi": 0.220497, "weights": [0.235998, 0.158146, 0.0, 0.071702, 0.0, 0.18874, 0.0, 0.0, 0.0, 0.0, 0.0324, 0.0, 0.313014], "lob_severity": [-0.071676, -0.06192, 0.0, -0.07486, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.028331, 0.0, -0.023209], "direction": "strengthening", "pyd_gbp_m": 24.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2022, "opening_reserves_gbp_m": 526.19, "s_raw_a": 0.0824794, "hhi": 0.218961, "weights": [0.230557, 0.157054, 0.0, 0.067739, 0.0, 0.220677, 0.0, 0.0, 0.0, 0.0, 0.028998, 0.0, 0.294975], "lob_severity": [0.082479, 0.082479, 0.0, 0.082479, 0.0, 0.082479, 0.0, 0.0, 0.0, 0.0, 0.082479, 0.0, 0.082479], "direction": "strengthening", "pyd_gbp_m": 43.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2023, "opening_reserves_gbp_m": 625.99, "s_raw_a": 0.0234828, "hhi": 0.22463, "weights": [0.226811, 0.16662, 0.0, 0.064695, 0.0, 0.19574, 0.0, 0.0, 0.0, 0.0, 0.026402, 0.0, 0.319731], "lob_severity": [-0.00898, -0.153132, 0.0, -0.111658, 0.0, -0.041238, 0.0, 0.0, 0.0, 0.0, -0.354074, 0.0, 0.000135], "direction": "strengthening", "pyd_gbp_m": 14.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5000, "year": 2024, "opening_reserves_gbp_m": 587.3, "s_raw_a": -0.01191885, "hhi": 0.248447, "weights": [0.280895, 0.164528, 0.0, 0.0, 0.0, 0.249198, 0.0, 0.0, 0.0, 0.0, 0.02279, 0.0, 0.282589], "lob_severity": [-0.011919, -0.011919, 0.0, 0.0, 0.0, -0.011919, 0.0, 0.0, 0.0, 0.0, -0.011919, 0.0, -0.011919], "direction": "release", "pyd_gbp_m": -7.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2015, "opening_reserves_gbp_m": 1080.6, "s_raw_a": 9.254e-05, "hhi": 0.352178, "weights": [0.538149, 0.0, 0.170132, 0.0, 0.0, 0.043775, 0.0, 0.0, 0.0, 0.0, 0.101902, 0.0, 0.146043], "lob_severity": [9.3e-05, 0.0, 9.3e-05, 0.0, 0.0, 9.3e-05, 0.0, 0.0, 0.0, 0.0, 9.3e-05, 0.0, 9.3e-05], "direction": "strengthening", "pyd_gbp_m": 0.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2016, "opening_reserves_gbp_m": 1070.53, "s_raw_a": 0.00168141, "hhi": 0.358692, "weights": [0.546889, 0.0, 0.151249, 0.0, 0.0, 0.040078, 0.0, 0.0, 0.0, 0.0, 0.110199, 0.0, 0.151585], "lob_severity": [0.001681, 0.0, 0.001681, 0.0, 0.0, 0.001681, 0.0, 0.0, 0.0, 0.0, 0.001681, 0.0, 0.001681], "direction": "strengthening", "pyd_gbp_m": 1.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2017, "opening_reserves_gbp_m": 1307.36, "s_raw_a": -0.00780197, "hhi": 0.346993, "weights": [0.531186, 0.0, 0.159824, 0.0, 0.0, 0.039627, 0.0, 0.0, 0.0, 0.0, 0.107834, 0.0, 0.161529], "lob_severity": [-0.007802, 0.0, -0.007802, 0.0, 0.0, -0.007802, 0.0, 0.0, 0.0, 0.0, -0.007802, 0.0, -0.007802], "direction": "release", "pyd_gbp_m": -10.2, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2018, "opening_reserves_gbp_m": 1548.72, "s_raw_a": 0.01117049, "hhi": 0.367078, "weights": [0.555108, 0.0, 0.148234, 0.0, 0.0, 0.040739, 0.0, 0.0, 0.0, 0.0, 0.092229, 0.0, 0.16369], "lob_severity": [0.01117, 0.0, 0.01117, 0.0, 0.0, 0.01117, 0.0, 0.0, 0.0, 0.0, 0.01117, 0.0, 0.01117], "direction": "strengthening", "pyd_gbp_m": 17.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2019, "opening_reserves_gbp_m": 1656.2, "s_raw_a": -0.02052897, "hhi": 0.391006, "weights": [0.580875, 0.0, 0.114303, 0.0, 0.0, 0.0459, 0.0, 0.0, 0.0, 0.0, 0.079973, 0.0, 0.178949], "lob_severity": [-0.020529, 0.0, -0.020529, 0.0, 0.0, -0.020529, 0.0, 0.0, 0.0, 0.0, -0.020529, 0.0, -0.020529], "direction": "release", "pyd_gbp_m": -34.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2020, "opening_reserves_gbp_m": 1548.18, "s_raw_a": 0.01291838, "hhi": 0.299777, "weights": [0.444746, 0.16695, 0.0, 0.0, 0.025515, 0.076428, 0.0, 0.0, 0.0, 0.0, 0.027829, 0.0, 0.258533], "lob_severity": [0.012918, 0.012918, 0.0, 0.0, 0.012918, 0.012918, 0.0, 0.0, 0.0, 0.0, 0.012918, 0.0, 0.012918], "direction": "strengthening", "pyd_gbp_m": 20.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2021, "opening_reserves_gbp_m": 1775.22, "s_raw_a": -0.04562804, "hhi": 0.321548, "weights": [0.499322, 0.162425, 0.0, 0.0, 0.020774, 0.090073, 0.0, 0.0, 0.0, 0.0, 0.038065, 0.0, 0.189341], "lob_severity": [-0.045628, -0.045628, 0.0, 0.0, -0.045628, -0.045628, 0.0, 0.0, 0.0, 0.0, -0.045628, 0.0, -0.045628], "direction": "release", "pyd_gbp_m": -81.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2022, "opening_reserves_gbp_m": 1787.92, "s_raw_a": -0.07159157, "hhi": 0.315594, "weights": [0.490778, 0.177148, 0.0, 0.0, 0.023027, 0.086092, 0.0, 0.0, 0.0, 0.0, 0.038837, 0.0, 0.184119], "lob_severity": [-0.071592, -0.071592, 0.0, 0.0, -0.071592, -0.071592, 0.0, 0.0, 0.0, 0.0, -0.071592, 0.0, -0.071592], "direction": "release", "pyd_gbp_m": -128.0, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2023, "opening_reserves_gbp_m": 2169.8, "s_raw_a": 0.0626325, "hhi": 0.343035, "weights": [0.523427, 0.192381, 0.0, 0.0, 0.016678, 0.102242, 0.0, 0.0, 0.0, 0.0, 0.02075, 0.0, 0.144523], "lob_severity": [0.062633, 0.062633, 0.0, 0.0, 0.062633, 0.062633, 0.0, 0.0, 0.0, 0.0, 0.062633, 0.0, 0.062633], "direction": "strengthening", "pyd_gbp_m": 135.9, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 510, "year": 2024, "opening_reserves_gbp_m": 2163.62, "s_raw_a": 0.10057136, "hhi": 0.326343, "weights": [0.502358, 0.197334, 0.0, 0.0, 0.020415, 0.131828, 0.0, 0.0, 0.0, 0.0, 0.017991, 0.0, 0.130074], "lob_severity": [0.100571, 0.100571, 0.0, 0.0, 0.100571, 0.100571, 0.0, 0.0, 0.0, 0.0, 0.100571, 0.0, 0.100571], "direction": "strengthening", "pyd_gbp_m": 217.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5151, "year": 2015, "opening_reserves_gbp_m": 232.32, "s_raw_a": -0.15433818, "hhi": 0.342516, "weights": [0.175546, 0.142322, 0.155253, 0.009925, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.516955], "lob_severity": [-0.154338, -0.154338, -0.154338, -0.15318, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.154338], "direction": "release", "pyd_gbp_m": -35.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5151, "year": 2018, "opening_reserves_gbp_m": 399.0, "s_raw_a": 0.07741913, "hhi": 0.27043, "weights": [0.104052, 0.38808, 0.039107, 0.015136, 0.017903, 0.045227, 0.0, 0.0, 0.0, 0.0, 0.075603, 0.0, 0.314892], "lob_severity": [0.077419, 0.077419, 0.077419, 0.077419, 0.077419, 0.077419, 0.0, 0.0, 0.0, 0.0, 0.077419, 0.0, 0.077419], "direction": "strengthening", "pyd_gbp_m": 30.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5151, "year": 2019, "opening_reserves_gbp_m": 485.21, "s_raw_a": 0.01274708, "hhi": 0.265442, "weights": [0.112166, 0.388432, 0.02579, 0.012702, 0.020857, 0.059726, 0.0, 0.0, 0.0, 0.0, 0.078745, 0.0, 0.301583], "lob_severity": [0.012747, 0.012747, 0.012747, 0.012747, 0.012747, 0.012747, 0.0, 0.0, 0.0, 0.0, 0.012747, 0.0, 0.012747], "direction": "strengthening", "pyd_gbp_m": 6.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5151, "year": 2020, "opening_reserves_gbp_m": 515.34, "s_raw_a": 0.13198185, "hhi": 0.293282, "weights": [0.07493, 0.4752, 0.023832, 0.009942, 0.026284, 0.083308, 0.0, 0.0, 0.0, 0.0, 0.09588, 0.0, 0.210623], "lob_severity": [0.131982, 0.131982, 0.131982, 0.131223, 0.131982, 0.131982, 0.0, 0.0, 0.0, 0.0, 0.131982, 0.0, 0.131982], "direction": "strengthening", "pyd_gbp_m": 68.02, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5623, "year": 2023, "opening_reserves_gbp_m": 177.27, "s_raw_a": -0.12881806, "hhi": 0.36505, "weights": [0.474494, 0.347347, 0.0, 0.0, 0.0, 0.130223, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.047936], "lob_severity": [-0.128818, -0.128818, 0.0, 0.0, 0.0, -0.128818, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.128818], "direction": "release", "pyd_gbp_m": -22.84, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5623, "year": 2024, "opening_reserves_gbp_m": 279.44, "s_raw_a": -0.05847636, "hhi": 0.302816, "weights": [0.133043, 0.322046, 0.0, 0.0, 0.0, 0.400787, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.144123], "lob_severity": [-0.058476, -0.058476, 0.0, 0.0, 0.0, -0.058476, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.058476], "direction": "release", "pyd_gbp_m": -16.34, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5678, "year": 2016, "opening_reserves_gbp_m": 87.76, "s_raw_a": 0.00981074, "hhi": 0.39824, "weights": [0.01887, 0.46142, 0.009817, 0.0, 0.0, 0.009817, 0.0, 0.0, 0.0, 0.0, 0.077202, 0.0, 0.422874], "lob_severity": [0.009811, 0.009811, 0.009631, 0.0, 0.0, 0.009631, 0.0, 0.0, 0.0, 0.0, 0.009811, 0.0, 0.009811], "direction": "strengthening", "pyd_gbp_m": 0.86, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5678, "year": 2017, "opening_reserves_gbp_m": 111.87, "s_raw_a": 0.00294983, "hhi": 0.313423, "weights": [0.220175, 0.449586, 0.009635, 0.009635, 0.009635, 0.009635, 0.0, 0.0, 0.0, 0.0, 0.046093, 0.0, 0.245606], "lob_severity": [0.00295, 0.00295, 0.002842, 0.002842, 0.002842, 0.002842, 0.0, 0.0, 0.0, 0.0, 0.00295, 0.0, 0.00295], "direction": "strengthening", "pyd_gbp_m": 0.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5678, "year": 2018, "opening_reserves_gbp_m": 160.4, "s_raw_a": -0.03097938, "hhi": 0.348947, "weights": [0.129528, 0.341214, 0.009712, 0.0, 0.009712, 0.009712, 0.0, 0.0, 0.0, 0.0, 0.03746, 0.0, 0.462662], "lob_severity": [-0.030979, -0.030979, -0.030086, 0.0, -0.030086, -0.030086, 0.0, 0.0, 0.0, 0.0, -0.030979, 0.0, -0.030979], "direction": "release", "pyd_gbp_m": -4.97, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5678, "year": 2019, "opening_reserves_gbp_m": 192.99, "s_raw_a": 0.07331026, "hhi": 0.388937, "weights": [0.064843, 0.436619, 0.009812, 0.0, 0.009812, 0.0, 0.0, 0.0, 0.0, 0.0, 0.040429, 0.0, 0.438485], "lob_severity": [0.07331, 0.07331, 0.071931, 0.0, 0.071931, 0.0, 0.0, 0.0, 0.0, 0.0, 0.07331, 0.0, 0.07331], "direction": "strengthening", "pyd_gbp_m": 14.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5820, "year": 2015, "opening_reserves_gbp_m": 67.05, "s_raw_a": 0.15511044, "hhi": 0.380982, "weights": [0.510066, 0.037942, 0.0, 0.0, 0.024359, 0.009909, 0.0, 0.0, 0.0, 0.0, 0.08349, 0.0, 0.334235], "lob_severity": [0.15511, 0.15511, 0.0, 0.0, 0.15511, 0.153692, 0.0, 0.0, 0.0, 0.0, 0.15511, 0.0, 0.15511], "direction": "strengthening", "pyd_gbp_m": 10.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5820, "year": 2016, "opening_reserves_gbp_m": 57.11, "s_raw_a": 0.67243372, "hhi": 0.36903, "weights": [0.299191, 0.079937, 0.0, 0.0, 0.036724, 0.009958, 0.0, 0.0, 0.0, 0.0, 0.055977, 0.0, 0.518212], "lob_severity": [0.672434, 0.672434, 0.0, 0.0, 0.672434, 0.669637, 0.0, 0.0, 0.0, 0.0, 0.672434, 0.0, 0.672434], "direction": "strengthening", "pyd_gbp_m": 38.4, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5820, "year": 2017, "opening_reserves_gbp_m": 87.28, "s_raw_a": 0.07791196, "hhi": 0.441676, "weights": [0.472311, 0.010006, 0.0, 0.0, 0.024523, 0.009921, 0.0, 0.0, 0.0, 0.0, 0.016855, 0.0, 0.466384], "lob_severity": [0.077912, 0.077912, 0.0, 0.0, 0.077912, 0.077293, 0.0, 0.0, 0.0, 0.0, 0.077912, 0.0, 0.077912], "direction": "strengthening", "pyd_gbp_m": 6.8, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2019, "opening_reserves_gbp_m": 126.11, "s_raw_a": 0.05142295, "hhi": 0.520786, "weights": [0.274672, 0.009764, 0.0, 0.009764, 0.009764, 0.013638, 0.0, 0.0, 0.0, 0.0, 0.015595, 0.0, 0.666803], "lob_severity": [0.051423, 0.050209, 0.0, 0.050209, 0.050209, 0.051423, 0.0, 0.0, 0.0, 0.0, 0.051423, 0.0, 0.051423], "direction": "strengthening", "pyd_gbp_m": 6.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2020, "opening_reserves_gbp_m": 151.56, "s_raw_a": -0.01024037, "hhi": 0.498423, "weights": [0.302475, 0.009823, 0.0, 0.009823, 0.009823, 0.012054, 0.0, 0.0, 0.0, 0.0, 0.018704, 0.0, 0.637297], "lob_severity": [-0.01024, -0.01006, 0.0, -0.01006, -0.01006, -0.01024, 0.0, 0.0, 0.0, 0.0, -0.01024, 0.0, -0.01024], "direction": "release", "pyd_gbp_m": -1.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2021, "opening_reserves_gbp_m": 180.51, "s_raw_a": 0.03503922, "hhi": 0.472737, "weights": [0.296841, 0.0, 0.0, 0.009915, 0.017042, 0.028396, 0.0, 0.0, 0.0, 0.0, 0.029284, 0.0, 0.618522], "lob_severity": [0.035039, 0.0, 0.0, 0.034741, 0.035039, 0.035039, 0.0, 0.0, 0.0, 0.0, 0.035039, 0.0, 0.035039], "direction": "strengthening", "pyd_gbp_m": 6.33, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2022, "opening_reserves_gbp_m": 253.4, "s_raw_a": 0.01371366, "hhi": 0.447843, "weights": [0.31228, 0.009872, 0.0, 0.009872, 0.02386, 0.026429, 0.0, 0.0, 0.0, 0.0, 0.027691, 0.0, 0.589996], "lob_severity": [0.013714, 0.013538, 0.0, 0.013538, 0.013714, 0.013714, 0.0, 0.0, 0.0, 0.0, 0.013714, 0.0, 0.013714], "direction": "strengthening", "pyd_gbp_m": 3.48, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2023, "opening_reserves_gbp_m": 380.81, "s_raw_a": 0.01022571, "hhi": 0.404664, "weights": [0.376159, 0.009909, 0.0, 0.009909, 0.026796, 0.028168, 0.0, 0.0, 0.0, 0.0, 0.039235, 0.0, 0.509824], "lob_severity": [0.010226, 0.010133, 0.0, 0.010133, 0.010226, 0.010226, 0.0, 0.0, 0.0, 0.0, 0.010226, 0.0, 0.010226], "direction": "strengthening", "pyd_gbp_m": 3.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 5886, "year": 2024, "opening_reserves_gbp_m": 326.04, "s_raw_a": -0.00476021, "hhi": 0.374098, "weights": [0.421567, 0.024181, 0.0, 0.0, 0.020729, 0.039917, 0.0, 0.0, 0.0, 0.0, 0.057136, 0.0, 0.43647], "lob_severity": [-0.00476, -0.00476, 0.0, 0.0, -0.00476, -0.00476, 0.0, 0.0, 0.0, 0.0, -0.00476, 0.0, -0.00476], "direction": "release", "pyd_gbp_m": -1.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2015, "opening_reserves_gbp_m": 543.61, "s_raw_a": -0.08824038, "hhi": 0.230802, "weights": [0.310064, 0.25512, 0.0, 0.0, 0.023469, 0.228491, 0.0, 0.0, 0.0, 0.0, 0.084401, 0.0, 0.098455], "lob_severity": [-0.08824, -0.08824, 0.0, 0.0, -0.08824, -0.08824, 0.0, 0.0, 0.0, 0.0, -0.08824, 0.0, -0.08824], "direction": "release", "pyd_gbp_m": -47.97, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2016, "opening_reserves_gbp_m": 540.54, "s_raw_a": -0.08796155, "hhi": 0.239262, "weights": [0.331254, 0.286384, 0.0, 0.0, 0.025094, 0.171924, 0.0, 0.0, 0.0, 0.0, 0.083936, 0.0, 0.101407], "lob_severity": [-0.087962, -0.087962, 0.0, 0.0, -0.087962, -0.087962, 0.0, 0.0, 0.0, 0.0, -0.087962, 0.0, -0.087962], "direction": "release", "pyd_gbp_m": -47.55, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2017, "opening_reserves_gbp_m": 679.39, "s_raw_a": -0.10368465, "hhi": 0.220756, "weights": [0.31095, 0.262906, 0.0, 0.0, 0.03008, 0.144061, 0.0, 0.0, 0.0, 0.0, 0.098295, 0.0, 0.153709], "lob_severity": [-0.103685, -0.103685, 0.0, 0.0, -0.103685, -0.103685, 0.0, 0.0, 0.0, 0.0, -0.103685, 0.0, -0.103685], "direction": "release", "pyd_gbp_m": -70.44, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2018, "opening_reserves_gbp_m": 701.09, "s_raw_a": -0.04868106, "hhi": 0.228028, "weights": [0.323379, 0.275418, 0.0, 0.0, 0.034038, 0.144757, 0.0, 0.0, 0.0, 0.0, 0.091802, 0.0, 0.130607], "lob_severity": [-0.048681, -0.048681, 0.0, 0.0, -0.048681, -0.048681, 0.0, 0.0, 0.0, 0.0, -0.048681, 0.0, -0.048681], "direction": "release", "pyd_gbp_m": -34.13, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2019, "opening_reserves_gbp_m": 743.47, "s_raw_a": -0.06119454, "hhi": 0.248312, "weights": [0.345788, 0.292894, 0.0, 0.0, 0.017005, 0.160461, 0.0, 0.0, 0.0, 0.0, 0.08893, 0.0, 0.094921], "lob_severity": [-0.061195, -0.061195, 0.0, 0.0, -0.061195, -0.061195, 0.0, 0.0, 0.0, 0.0, -0.061195, 0.0, -0.061195], "direction": "release", "pyd_gbp_m": -45.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2020, "opening_reserves_gbp_m": 686.71, "s_raw_a": -0.03873239, "hhi": 0.269937, "weights": [0.378683, 0.294919, 0.0, 0.0, 0.017265, 0.172045, 0.0, 0.0, 0.0, 0.0, 0.05702, 0.0, 0.080069], "lob_severity": [0.0, 0.0, 0.0, 0.0, 0.0, 0.096492, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -26.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2021, "opening_reserves_gbp_m": 731.7, "s_raw_a": -0.02562922, "hhi": 0.269799, "weights": [0.394087, 0.267433, 0.0, 0.0, 0.022014, 0.181377, 0.0, 0.0, 0.0, 0.0, 0.052256, 0.0, 0.082832], "lob_severity": [-0.025629, -0.025629, 0.0, 0.0, -0.025629, -0.025629, 0.0, 0.0, 0.0, 0.0, -0.025629, 0.0, -0.025629], "direction": "release", "pyd_gbp_m": -18.75, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2022, "opening_reserves_gbp_m": 789.78, "s_raw_a": 0.01401777, "hhi": 0.272889, "weights": [0.387619, 0.238732, 0.0, 0.0, 0.019556, 0.241694, 0.0, 0.0, 0.0, 0.0, 0.039882, 0.0, 0.072516], "lob_severity": [0.014018, 0.014018, 0.0, 0.0, 0.014018, 0.014018, 0.0, 0.0, 0.0, 0.0, 0.014018, 0.0, 0.014018], "direction": "strengthening", "pyd_gbp_m": 11.07, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2023, "opening_reserves_gbp_m": 1171.38, "s_raw_a": 0.1308208, "hhi": 0.287305, "weights": [0.407688, 0.241411, 0.0, 0.0, 0.016235, 0.240212, 0.0, 0.0, 0.0, 0.0, 0.033257, 0.0, 0.061198], "lob_severity": [0.0, 0.046679, 0.0, 0.0, 0.0, 0.448505, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.760461], "direction": "strengthening", "pyd_gbp_m": 153.24, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 609, "year": 2024, "opening_reserves_gbp_m": 1285.32, "s_raw_a": 0.15141941, "hhi": 0.278599, "weights": [0.408821, 0.210267, 0.0, 0.0, 0.017955, 0.240456, 0.0, 0.0, 0.0, 0.0, 0.032905, 0.0, 0.089595], "lob_severity": [0.0, 0.194997, 0.0, 0.0, 0.0, 0.417065, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 194.62, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6103, "year": 2015, "opening_reserves_gbp_m": 5.12, "s_raw_a": -0.00703262, "hhi": 1.0, "weights": [1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [-0.007033, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -0.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6103, "year": 2023, "opening_reserves_gbp_m": 59.47, "s_raw_a": -0.02917388, "hhi": 1.0, "weights": [1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [-0.029174, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -1.74, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6105, "year": 2015, "opening_reserves_gbp_m": 15.07, "s_raw_a": 0.01884664, "hhi": 0.25077, "weights": [0.108393, 0.013657, 0.098817, 0.083381, 0.0, 0.0, 0.04706, 0.039581, 0.03737, 0.0, 0.122324, 0.0, 0.449417], "lob_severity": [0.018847, 0.018847, 0.018847, 0.018847, 0.0, 0.0, 0.018847, 0.018847, 0.018847, 0.0, 0.018847, 0.0, 0.018847], "direction": "strengthening", "pyd_gbp_m": 0.28, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6107, "year": 2023, "opening_reserves_gbp_m": 108.84, "s_raw_a": -0.08363374, "hhi": 0.4846, "weights": [0.33, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.61, 0.06], "lob_severity": [-0.083634, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.083634, -0.083634], "direction": "release", "pyd_gbp_m": -9.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6111, "year": 2015, "opening_reserves_gbp_m": 121.33, "s_raw_a": 0.00403854, "hhi": 0.378425, "weights": [0.517781, 0.014644, 0.0, 0.0, 0.0, 0.213782, 0.0, 0.0, 0.0, 0.0, 0.253793, 0.0, 0.0], "lob_severity": [0.004039, 0.004039, 0.0, 0.0, 0.0, 0.004039, 0.0, 0.0, 0.0, 0.0, 0.004039, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 0.49, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6111, "year": 2016, "opening_reserves_gbp_m": 149.46, "s_raw_a": 0.02407986, "hhi": 0.359251, "weights": [0.482902, 0.019361, 0.0, 0.0, 0.0, 0.278961, 0.0, 0.0, 0.0, 0.0, 0.218776, 0.0, 0.0], "lob_severity": [0.02408, 0.02408, 0.0, 0.0, 0.0, 0.02408, 0.0, 0.0, 0.0, 0.0, 0.02408, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 3.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6112, "year": 2015, "opening_reserves_gbp_m": 43.9, "s_raw_a": 0.00564882, "hhi": 0.37844, "weights": [0.517797, 0.014632, 0.0, 0.0, 0.0, 0.213773, 0.0, 0.0, 0.0, 0.0, 0.253798, 0.0, 0.0], "lob_severity": [0.005649, 0.005649, 0.0, 0.0, 0.0, 0.005649, 0.0, 0.0, 0.0, 0.0, 0.005649, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 0.25, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6112, "year": 2016, "opening_reserves_gbp_m": 46.3, "s_raw_a": 0.01928809, "hhi": 0.359248, "weights": [0.482897, 0.019363, 0.0, 0.0, 0.0, 0.278965, 0.0, 0.0, 0.0, 0.0, 0.218775, 0.0, 0.0], "lob_severity": [0.019288, 0.019288, 0.0, 0.0, 0.0, 0.019288, 0.0, 0.0, 0.0, 0.0, 0.019288, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 0.89, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6118, "year": 2018, "opening_reserves_gbp_m": 183.37, "s_raw_a": 0.04133128, "hhi": 0.200692, "weights": [0.177747, 0.0, 0.0, 0.120364, 0.0, 0.293912, 0.0, 0.0, 0.0, 0.193142, 0.170049, 0.0, 0.044787], "lob_severity": [0.041331, 0.0, 0.0, 0.041331, 0.0, 0.041331, 0.0, 0.0, 0.0, 0.041331, 0.041331, 0.0, 0.041331], "direction": "strengthening", "pyd_gbp_m": 7.58, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6119, "year": 2016, "opening_reserves_gbp_m": 12.88, "s_raw_a": 0.0535548, "hhi": 0.357908, "weights": [0.482307, 0.021591, 0.0, 0.0, 0.0, 0.277738, 0.0, 0.0, 0.0, 0.0, 0.218363, 0.0, 0.0], "lob_severity": [0.053555, 0.053555, 0.0, 0.0, 0.0, 0.053555, 0.0, 0.0, 0.0, 0.0, 0.053555, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 0.69, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6123, "year": 2019, "opening_reserves_gbp_m": 54.83, "s_raw_a": 0.06755549, "hhi": 0.797878, "weights": [0.885926, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.114074], "lob_severity": [0.067555, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.067555], "direction": "strengthening", "pyd_gbp_m": 3.7, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6125, "year": 2018, "opening_reserves_gbp_m": 12.68, "s_raw_a": 0.02160372, "hhi": 0.355449, "weights": [0.499664, 0.0, 0.285214, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.133042, 0.0, 0.082079], "lob_severity": [0.021604, 0.0, 0.021604, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.021604, 0.0, 0.021604], "direction": "strengthening", "pyd_gbp_m": 0.27, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6125, "year": 2019, "opening_reserves_gbp_m": 25.18, "s_raw_a": -0.0319749, "hhi": 0.317967, "weights": [0.0, 0.0, 0.303066, 0.0, 0.0, 0.0, 0.428332, 0.0, 0.0, 0.0, 0.076958, 0.0, 0.191643], "lob_severity": [0.0, 0.0, -0.031975, 0.0, 0.0, 0.0, -0.031975, 0.0, 0.0, 0.0, -0.031975, 0.0, -0.031975], "direction": "release", "pyd_gbp_m": -0.81, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6125, "year": 2020, "opening_reserves_gbp_m": 27.02, "s_raw_a": -0.01710161, "hhi": 0.492952, "weights": [0.0, 0.0, 0.411801, 0.0, 0.0, 0.0, 0.56831, 0.0, 0.0, 0.0, 0.019889, 0.0, 0.0], "lob_severity": [0.0, 0.0, -0.017102, 0.0, 0.0, 0.0, -0.017102, 0.0, 0.0, 0.0, -0.017102, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -0.46, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6130, "year": 2018, "opening_reserves_gbp_m": 7.02, "s_raw_a": -0.28979364, "hhi": 0.561537, "weights": [0.097379, 0.009906, 0.0, 0.143805, 0.0, 0.020305, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.728604], "lob_severity": [-0.289794, -0.287074, 0.0, -0.289794, 0.0, -0.289794, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.289794], "direction": "release", "pyd_gbp_m": -2.04, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6131, "year": 2020, "opening_reserves_gbp_m": 1.65, "s_raw_a": 0.76534954, "hhi": 0.462443, "weights": [0.492134, 0.467572, 0.0, 0.0, 0.0, 0.040294, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [0.76535, 0.76535, 0.0, 0.0, 0.0, 0.76535, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 1.26, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6134, "year": 2020, "opening_reserves_gbp_m": 36.75, "s_raw_a": 0.04094792, "hhi": 0.62049, "weights": [0.180158, 0.76486, 0.054982, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [-0.075511, 0.014229, 0.09897, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 1.5, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 6134, "year": 2021, "opening_reserves_gbp_m": 106.65, "s_raw_a": 0.02367557, "hhi": 0.567518, "weights": [0.19578, 0.722893, 0.081327, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "lob_severity": [-0.172414, 0.006485, -0.023059, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "strengthening", "pyd_gbp_m": 2.52, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 623, "year": 2023, "opening_reserves_gbp_m": 1014.44, "s_raw_a": -0.08014234, "hhi": 0.417871, "weights": [0.310147, 0.557197, 0.0, 0.0, 0.0, 0.101057, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.031599], "lob_severity": [-0.020203, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.629152], "direction": "release", "pyd_gbp_m": -81.3, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 623, "year": 2024, "opening_reserves_gbp_m": 1041.39, "s_raw_a": -0.03065137, "hhi": 0.284309, "weights": [0.226738, 0.380225, 0.0, 0.0, 0.0, 0.122058, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.270979], "lob_severity": [-0.090648, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.022358], "direction": "release", "pyd_gbp_m": -31.92, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2015, "opening_reserves_gbp_m": 236.45, "s_raw_a": -0.02400528, "hhi": 0.269932, "weights": [0.304941, 0.268956, 0.0, 0.0, 0.031269, 0.00997, 0.0, 0.0, 0.0, 0.0, 0.071047, 0.0, 0.313817], "lob_severity": [0.0, -0.199704, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -5.68, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2016, "opening_reserves_gbp_m": 245.89, "s_raw_a": -0.02886621, "hhi": 0.263734, "weights": [0.273682, 0.308067, 0.0, 0.0, 0.052895, 0.009911, 0.0, 0.0, 0.0, 0.0, 0.059696, 0.0, 0.295749], "lob_severity": [-0.134747, -0.017518, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.0919, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -7.1, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2017, "opening_reserves_gbp_m": 271.05, "s_raw_a": 0.01094275, "hhi": 0.257862, "weights": [0.31656, 0.256756, 0.0, 0.0, 0.064442, 0.009993, 0.0, 0.0, 0.0, 0.0, 0.06335, 0.0, 0.288898], "lob_severity": [0.010943, 0.010943, 0.0, 0.0, 0.010943, 0.010935, 0.0, 0.0, 0.0, 0.0, 0.010943, 0.0, 0.010943], "direction": "strengthening", "pyd_gbp_m": 2.97, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2018, "opening_reserves_gbp_m": 262.39, "s_raw_a": -0.00056404, "hhi": 0.235686, "weights": [0.27152, 0.253989, 0.0, 0.0, 0.097126, 0.020843, 0.0, 0.0, 0.0, 0.0, 0.068647, 0.0, 0.287875], "lob_severity": [-0.150145, -0.071574, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.074727, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -0.15, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2020, "opening_reserves_gbp_m": 261.26, "s_raw_a": -0.01270387, "hhi": 0.213309, "weights": [0.281786, 0.216246, 0.0, 0.0, 0.116174, 0.027238, 0.0, 0.0, 0.0, 0.0, 0.113613, 0.0, 0.244943], "lob_severity": [-0.012704, -0.012704, 0.0, 0.0, -0.012704, -0.012704, 0.0, 0.0, 0.0, 0.0, -0.012704, 0.0, -0.012704], "direction": "release", "pyd_gbp_m": -3.32, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2021, "opening_reserves_gbp_m": 268.25, "s_raw_a": -0.03786323, "hhi": 0.207825, "weights": [0.231407, 0.213162, 0.0, 0.0, 0.126445, 0.039946, 0.0, 0.0, 0.0, 0.0, 0.106266, 0.0, 0.282774], "lob_severity": [-0.098975, -0.101728, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.078579, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -10.16, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2022, "opening_reserves_gbp_m": 266.27, "s_raw_a": -0.02191736, "hhi": 0.238231, "weights": [0.248636, 0.218066, 0.0, 0.0, 0.126611, 0.041354, 0.0, 0.0, 0.0, 0.0, 0.033697, 0.0, 0.331636], "lob_severity": [-0.099932, -0.21822, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.071774, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -5.84, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2023, "opening_reserves_gbp_m": 314.67, "s_raw_a": -0.00136968, "hhi": 0.301267, "weights": [0.263799, 0.185663, 0.0, 0.0, 0.070361, 0.033142, 0.0, 0.0, 0.0, 0.0, 0.009933, 0.0, 0.437102], "lob_severity": [-0.10871, 0.127655, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.353385, 0.0, 0.0], "direction": "release", "pyd_gbp_m": -0.43, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 727, "year": 2024, "opening_reserves_gbp_m": 315.08, "s_raw_a": 0.05268186, "hhi": 0.305431, "weights": [0.276643, 0.17624, 0.0, 0.0, 0.069193, 0.026515, 0.0, 0.0, 0.0, 0.0, 0.013028, 0.0, 0.438382], "lob_severity": [0.052682, 0.052682, 0.0, 0.0, 0.052682, 0.052682, 0.0, 0.0, 0.0, 0.0, 0.052682, 0.0, 0.052682], "direction": "strengthening", "pyd_gbp_m": 16.6, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 780, "year": 2015, "opening_reserves_gbp_m": 254.05, "s_raw_a": -0.05405788, "hhi": 0.266188, "weights": [0.296625, 0.009822, 0.0, 0.0, 0.009822, 0.132958, 0.0, 0.0, 0.0, 0.0, 0.209602, 0.0, 0.341171], "lob_severity": [-0.054058, -0.053096, 0.0, 0.0, -0.053096, -0.054058, 0.0, 0.0, 0.0, 0.0, -0.054058, 0.0, -0.054058], "direction": "release", "pyd_gbp_m": -13.73, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 780, "year": 2016, "opening_reserves_gbp_m": 282.48, "s_raw_a": 0.07144907, "hhi": 0.264688, "weights": [0.278187, 0.009947, 0.0, 0.0, 0.015819, 0.104561, 0.0, 0.0, 0.0, 0.0, 0.319086, 0.0, 0.2724], "lob_severity": [0.071449, 0.071069, 0.0, 0.0, 0.071449, 0.071449, 0.0, 0.0, 0.0, 0.0, 0.071449, 0.0, 0.071449], "direction": "strengthening", "pyd_gbp_m": 20.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 780, "year": 2017, "opening_reserves_gbp_m": 231.95, "s_raw_a": -0.00509879, "hhi": 0.260086, "weights": [0.27618, 0.012906, 0.0, 0.0, 0.031711, 0.090339, 0.0, 0.0, 0.0, 0.0, 0.317847, 0.0, 0.271018], "lob_severity": [-0.005099, -0.005099, 0.0, 0.0, -0.005099, -0.005099, 0.0, 0.0, 0.0, 0.0, -0.005099, 0.0, -0.005099], "direction": "release", "pyd_gbp_m": -1.18, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 780, "year": 2018, "opening_reserves_gbp_m": 311.76, "s_raw_a": -0.05353104, "hhi": 0.249967, "weights": [0.343573, 0.016977, 0.0, 0.0, 0.065481, 0.08367, 0.0, 0.0, 0.0, 0.0, 0.25384, 0.0, 0.236459], "lob_severity": [-0.053531, -0.053531, 0.0, 0.0, -0.053531, -0.053531, 0.0, 0.0, 0.0, 0.0, -0.053531, 0.0, -0.053531], "direction": "release", "pyd_gbp_m": -16.69, "data_quality_tag": "RELIABLE", "ritc": 0}, {"syndicate": 958, "year": 2015, "opening_reserves_gbp_m": 373.49, "s_raw_a": -0.0132131, "hhi": 0.201762, "weights": [0.263101, 0.228978, 0.0, 0.068849, 0.099557, 0.06881, 0.0, 0.0, 0.0, 0.0, 0.025621, 0.0, 0.245084], "lob_severity": [0.012263, -0.02818, 0.0, 0.032005, 0.019121, 0.0, 0.0, 0.0, 0.0, 0.0, -0.001045, 0.0, -0.12242], "direction": "release", "pyd_gbp_m": -4.93, "data_quality_tag": "RELIABLE", "ritc": 0}]};

// ============================================================
// GLOBALS
// ============================================================
let DATA = null;
let RESULT = null;
let charts = {};

const PRESETS = {
  diversified: {
    label: "Diversified \u00a3500m",
    reserve: 500,
    weights: { "Property": 25, "Casualty": 20, "Marine": 15, "Professional Lines": 15,
               "Reinsurance \u2014 Property": 10, "Accident & Health": 10, "Cyber": 5 }
  },
  prop_heavy: {
    label: "Property-Heavy \u00a3500m",
    reserve: 500,
    weights: { "Property": 45, "Casualty": 15, "Reinsurance \u2014 Property": 20,
               "Marine": 10, "Professional Lines": 10 }
  },
  cas_heavy: {
    label: "Casualty-Heavy \u00a3500m",
    reserve: 500,
    weights: { "Casualty": 40, "Professional Lines": 20, "Property": 15,
               "Reinsurance \u2014 Casualty": 15, "Accident & Health": 10 }
  },
  small: {
    label: "Small Syndicate \u00a3100m",
    reserve: 100,
    weights: { "Property": 35, "Casualty": 30, "Marine": 20, "Professional Lines": 15 }
  },
  large: {
    label: "Large Syndicate \u00a32bn",
    reserve: 2000,
    weights: { "Property": 20, "Casualty": 20, "Marine": 10, "Energy": 5, "Motor": 10,
               "Professional Lines": 10, "Reinsurance \u2014 Property": 10,
               "Reinsurance \u2014 Casualty": 5, "Accident & Health": 5, "Cyber": 5 }
  },
  clear: { label: "Clear", reserve: 500, weights: {} }
};

// ============================================================
// FILE LOADING
// ============================================================
const dropZone = document.getElementById('dropZone');
dropZone.addEventListener('dragover', e => { e.preventDefault(); dropZone.classList.add('dragover'); });
dropZone.addEventListener('dragleave', () => dropZone.classList.remove('dragover'));
dropZone.addEventListener('drop', e => {
  e.preventDefault(); dropZone.classList.remove('dragover');
  if (e.dataTransfer.files.length) loadFile(e.dataTransfer.files[0]);
});

function handleFile(e) { if (e.target.files.length) loadFile(e.target.files[0]); }

let loadGeneration = 0;

function validToolData(data) {
  if (!data || !Array.isArray(data.lob_names) || data.lob_names.length === 0 ||
      !data.lob_names.every(name => typeof name === 'string' && name.length > 0) ||
      !Array.isArray(data.donors)) return false;
  const fitKeys = ['k', 'gamma', 'nu_clean', 'nu_ritc', 'sd_undiv', 'sd_div',
                   'reference_size', 'hhi_floor', 'hhi_ceil'];
  const validFit = fit => fit && fitKeys.every(key => Number.isFinite(fit[key])) &&
      fit.nu_clean > 0 && fit.nu_ritc > 0 && fit.sd_undiv >= 0 && fit.sd_div >= 0 &&
      (fit.sd_undiv > 0 || fit.sd_div > 0) &&
      fit.reference_size > 0 && fit.hhi_floor > 0 && fit.hhi_ceil >= fit.hhi_floor;
  if (!validFit(data.pooling_model) || data.pooling_model.gamma !== 0 ||
      !validFit(data.pooling_model_overlay)) return false;
  if (data.eligibility != null && (typeof data.eligibility !== 'object' ||
      (data.eligibility.additional_filters != null &&
       (!Array.isArray(data.eligibility.additional_filters) ||
        !data.eligibility.additional_filters.every(x => typeof x === 'string'))))) return false;
  if (!data.donors.every(d => d && typeof d === 'object' && !Array.isArray(d))) return false;
  // Use the same skip predicate as computeDistributions: malformed processed donors must not escape validation.
  const eligible = data.donors.filter(d => !(d.opening_reserves_gbp_m <= 0 || d.s_raw_a == null));
  const ids = new Set();
  if (eligible.length < 10) return false;
  return eligible.every(d => {
    if (!Number.isSafeInteger(d.syndicate) || !Number.isSafeInteger(d.year)) return false;
    const id = `${d.syndicate}_${d.year}`;
    if (ids.has(id)) return false;
    ids.add(id);
    if (!Number.isFinite(d.opening_reserves_gbp_m) || d.opening_reserves_gbp_m <= 0 ||
        !Number.isFinite(d.s_raw_a) || !Number.isFinite(d.pyd_gbp_m) ||
        !(d.ritc === 0 || d.ritc === 1 || typeof d.ritc === 'boolean') ||
        !(d.direction == null || typeof d.direction === 'string') ||
        !Array.isArray(d.weights) || d.weights.length !== data.lob_names.length ||
        !d.weights.every(w => Number.isFinite(w) && w >= 0)) return false;
    const total = d.weights.reduce((sum, w) => sum + w, 0);
    const derivedHhi = d.weights.reduce((sum, w) => sum + w * w, 0);
    if (Math.abs(total - 1) > 0.0001 ||
        !(d.hhi == null || (Number.isFinite(d.hhi) && d.hhi >= 0 && d.hhi <= 1 &&
          (d.hhi === 0 || Math.abs(d.hhi - derivedHhi) <= 0.0001)))) return false;
    return Array.isArray(d.lob_severity) && d.lob_severity.length === data.lob_names.length &&
        d.lob_severity.every(Number.isFinite);
  });
}

function loadFile(file) {
  const generation = ++loadGeneration;
  invalidateResults();
  const reader = new FileReader();
  reader.onload = function(e) {
    if (generation !== loadGeneration) return;
    invalidateResults();
    const previousData = DATA;
    try {
      const nextData = JSON.parse(e.target.result);
      if (!validToolData(nextData)) {
        throw new Error('missing required portfolio data');
      }
      DATA = nextData;
      initTool();
    } catch(err) {
      DATA = previousData;
      if (DATA) initTool();
      else {
        document.getElementById('landingPage').style.display = 'block';
        document.getElementById('toolArea').style.display = 'none';
      }
      alert('Invalid data: ' + err.message);
    }
  };
  reader.onerror = () => {
    if (generation !== loadGeneration) return;
    invalidateResults(); alert('Could not read the data file.');
  };
  reader.readAsText(file);
}

// ============================================================
// INITIALIZATION
// ============================================================
function initTool() {
  document.getElementById('landingPage').style.display = 'none';
  document.getElementById('toolArea').style.display = 'block';
  buildLobInputs();
  wireResultInvalidation();
  applyPreset('diversified');
}

function escapeHtml(value) {
  return String(value).replace(/[&<>"']/g, char => ({
    '&': '&amp;', '<': '&lt;', '>': '&gt;', '"': '&quot;', "'": '&#39;'
  })[char]);
}

function buildLobInputs() {
  const container = document.getElementById('lobInputs');
  container.innerHTML = '';
  DATA.lob_names.forEach((name, i) => {
    const row = document.createElement('div');
    row.className = 'lob-input-row';
    row.innerHTML = `
      <label for="lob_num_${i}" title="${escapeHtml(name)}">${escapeHtml(name.length > 22 ? name.slice(0,20)+'\u2026' : name)}</label>
      <input type="range" min="0" max="100" step="1" value="0"
             id="lob_slider_${i}" aria-label="${escapeHtml(name)} weight slider" oninput="syncSlider(${i},'slider')">
      <input type="number" min="0" max="100" step="1" value="0"
             id="lob_num_${i}" oninput="syncSlider(${i},'num')" style="width:50px;">
      <span class="lob-val" id="lob_pct_${i}">0%</span>
    `;
    container.appendChild(row);
  });
}

function invalidateResults() {
  RESULT = null;
  document.getElementById('summaryCards').style.display = 'none';
  document.getElementById('resultsArea').classList.remove('active');
  closeModal();
}

function wireResultInvalidation() {
  document.getElementById('reserveSize').oninput = invalidateResults;
  document.getElementById('targetRegime').onchange = invalidateResults;
  document.getElementById('gammaMode').onchange = invalidateResults;
}

function syncSlider(i, source) {
  invalidateResults();
  const slider = document.getElementById(`lob_slider_${i}`);
  const num = document.getElementById(`lob_num_${i}`);
  if (source === 'slider') num.value = slider.value;
  else if (validWeight(num.value)) slider.value = num.value;
  document.getElementById(`lob_pct_${i}`).textContent = validWeight(num.value) ? slider.value + '%' : '—';
  updateWeightTotal();
}

function validWeight(value) {
  if (String(value).trim() === '') return false;
  const n = Number(value);
  return Number.isInteger(n) && n >= 0 && n <= 100;
}

function updateWeightTotal() {
  const el = document.getElementById('weightTotal');
  if (!DATA.lob_names.every((_, i) => validWeight(document.getElementById(`lob_num_${i}`).value))) {
    el.textContent = 'Enter whole percentages between 0 and 100.';
    el.className = 'weight-total err';
    return;
  }
  let total = 0;
  DATA.lob_names.forEach((_, i) => {
    total += parseFloat(document.getElementById(`lob_slider_${i}`).value);
  });
  el.textContent = `Total: ${total.toFixed(1)}%`;
  el.className = 'weight-total ' + (Math.abs(total - 100) < 0.5 ? 'ok' : total > 100 ? 'err' : 'warn');
}

function applyPreset(key) {
  invalidateResults();
  const p = PRESETS[key];
  DATA.lob_names.forEach((name, i) => {
    const val = p.weights[name] || 0;
    document.getElementById(`lob_slider_${i}`).value = val;
    document.getElementById(`lob_num_${i}`).value = val;
    document.getElementById(`lob_pct_${i}`).textContent = val + '%';
  });
  document.getElementById('reserveSize').value = p.reserve;
  updateWeightTotal();
}

function getTargetWeights() {
  const w = [];
  let total = 0;
  DATA.lob_names.forEach((_, i) => {
    const v = parseFloat(document.getElementById(`lob_slider_${i}`).value) || 0;
    w.push(v);
    total += v;
  });
  if (total <= 0) return w.map(() => 0);
  return w.map(v => v / total);
}

// ============================================================
// MATH — mirrors run_analysis.py dispersion_adjustment + the shape-aware operator
//   sigma(R,H) = sqrt( sd_undiv^2 + sd_div^2 * [ (R/ref)(1/H)^gamma ]^{2(k-1)} )
//   S_adj = sigma(Rt,Ht) * Finv_nu_t( F_nu_s( S_raw/sigma(Ro,Ho) ) )   (nu_t = the user-selected target regime)
//
// OPERATOR MODE. SIZE-ONLY is the paper's headline operator (every headline figure is computed with
// it) and this tool's default: the headline fit, gamma = 0 in its likelihood (DATA.pooling_model), with the
// gamma-free fit's concentration exponent, k, sigma and nu (DATA.pooling_model_overlay) as an optional,
// labelled overlay sensitivity (main.tex, Sections 3.5 and 5.4). So the
// mode below, not the fitted gamma, decides what every calculation here uses. It feeds sigmaSys,
// which feeds donor standardisation, the regime rank map, both transfer multipliers and every
// Shapley coalition, so switching mode switches the whole operator rather than one display.
// At gamma = 0 sigma does not depend on H at all: the concentration channel is then exactly
// null, which is the point of the default and not a defect in the decomposition.
// Until the frozen review of 25 September 2026 (T01) the tool offered no way to select it, and
// its "size-only" coalition -- concentration held at each donor's own H, fitted gamma retained --
// is a different operator, so readers could not reach the paper's size-only operator here at all.
// ============================================================
// Each mode reads its own fit (option B, 10 October 2026): the size-only operator the headline fit, whose
// gamma is 0 in the likelihood; the overlay the gamma-free fit. Switching mode switches every parameter.
const GAMMA_MODES = {
  size_only: { label: 'Size-only operator (γ = 0) — the paper’s headline operator', model: 'pooling_model' },
  overlay: { label: 'With the concentration overlay (the gamma-free fit)', model: 'pooling_model_overlay' },
};
let GAMMA_MODE = 'size_only';

function activeModel() {
  const mode = GAMMA_MODES[GAMMA_MODE] || GAMMA_MODES.size_only;
  return DATA[mode.model];
}

function activeGamma() {
  return activeModel().gamma;
}

function activeModeLabel() {
  return (GAMMA_MODES[GAMMA_MODE] || GAMMA_MODES.size_only).label;
}

function sigmaSys(R, H) {
  const m = activeModel();
  const lo = (m.hhi_floor != null ? m.hhi_floor : 0.01);
  const hi = (m.hhi_ceil != null ? m.hhi_ceil : 1.0);
  const ref = (m.reference_size != null ? m.reference_size : 500.0);
  const su = (m.sd_undiv != null ? m.sd_undiv : 0.0);
  const sd = (m.sd_div != null ? m.sd_div : 1.0);
  const Hc = Math.min(Math.max((H == null ? hi : H), lo), hi);
  const reffRel = (Math.max(R, 1e-9) / ref) * Math.pow(1.0 / Hc, activeGamma());
  return Math.sqrt(su * su + sd * sd * Math.pow(reffRel, 2.0 * (m.k - 1.0)));
}

// ---- Student-t CDF / inverse (for the shape-aware regime transform) ---------
function _gammaln(x) {
  const c = [76.18009172947146, -86.50532032941677, 24.01409824083091,
             -1.231739572450155, 0.1208650973866179e-2, -0.5395239384953e-5];
  let y = x, tmp = x + 5.5; tmp -= (x + 0.5) * Math.log(tmp);
  let ser = 1.000000000190015;
  for (let j = 0; j < 6; j++) { y += 1; ser += c[j] / y; }
  return -tmp + Math.log(2.5066282746310005 * ser / x);
}
function _betacf(a, b, x) {
  const MAXIT = 200, EPS = 3e-12, FPMIN = 1e-300;
  const qab = a + b, qap = a + 1, qam = a - 1;
  let c = 1, d = 1 - qab * x / qap;
  if (Math.abs(d) < FPMIN) d = FPMIN; d = 1 / d; let h = d;
  for (let m = 1; m <= MAXIT; m++) {
    const m2 = 2 * m;
    let aa = m * (b - m) * x / ((qam + m2) * (a + m2));
    d = 1 + aa * d; if (Math.abs(d) < FPMIN) d = FPMIN;
    c = 1 + aa / c; if (Math.abs(c) < FPMIN) c = FPMIN;
    d = 1 / d; h *= d * c;
    aa = -(a + m) * (qab + m) * x / ((a + m2) * (qap + m2));
    d = 1 + aa * d; if (Math.abs(d) < FPMIN) d = FPMIN;
    c = 1 + aa / c; if (Math.abs(c) < FPMIN) c = FPMIN;
    d = 1 / d; const del = d * c; h *= del;
    if (Math.abs(del - 1) < EPS) break;
  }
  return h;
}
function _betai(a, b, x) {
  if (x <= 0) return 0; if (x >= 1) return 1;
  const bt = Math.exp(_gammaln(a + b) - _gammaln(a) - _gammaln(b) +
                      a * Math.log(x) + b * Math.log(1 - x));
  return x < (a + 1) / (a + b + 2) ? bt * _betacf(a, b, x) / a
                                   : 1 - bt * _betacf(b, a, 1 - x) / b;
}
function studentTcdf(t, nu) {
  const x = nu / (nu + t * t);
  const ib = 0.5 * _betai(nu / 2, 0.5, x);
  return t >= 0 ? 1 - ib : ib;
}
function studentTinv(p, nu) {
  if (p <= 0) return -Infinity; if (p >= 1) return Infinity;
  let lo = -1e7, hi = 1e7;
  for (let i = 0; i < 200; i++) {
    const mid = 0.5 * (lo + hi);
    if (studentTcdf(mid, nu) < p) lo = mid; else hi = mid;
  }
  return 0.5 * (lo + hi);
}

// ---- tail regime -------------------------------------------------------------
// The operator's shape step in full generality:
//     S_t = sigma_t * Finv_{nu_t}( F_{nu_s}( S_s / sigma_s ) )
// The source index nu_s is the donor's own regime. The TARGET index nu_t is a user
// choice: an earlier version fixed nu_t = nu_clean and offered no selector, so an
// RITC-affected target could not be expressed and the README promised an input that
// did not exist.
function donorNu(isRitc) {
  const m = activeModel();
  return isRitc ? m.nu_ritc : m.nu_clean;
}

function targetNu(regime, isRitc) {
  const m = activeModel();
  if (regime === 'ritc') return m.nu_ritc;
  if (regime === 'preserve') return donorNu(isRitc);
  return m.nu_clean;
}

// Quantile-map a raw severity from tail index nuSrc to nuTgt. The identity when the
// two coincide, which is what makes the tail factor exactly zero under 'preserve'.
function regimeMapSeverity(sRaw, baseSigma, nuSrc, nuTgt) {
  if (nuSrc == null || nuTgt == null || baseSigma <= 0 || nuSrc === nuTgt) return sRaw;
  if (sRaw === 0) return 0;  // exact fixed point of every symmetric rank map
  const z = sRaw / baseSigma;
  let u = studentTcdf(z, nuSrc);
  u = Math.min(Math.max(u, 1e-12), 1 - 1e-12);
  return studentTinv(u, nuTgt) * baseSigma;
}

function currentRegime() {
  const el = document.getElementById('targetRegime');
  return el ? el.value : 'clean';
}

const REGIME_LABELS = {
  clean: 'clean target',
  ritc: 'assumed-business target',
  preserve: "preserve each donor's regime (diagnostic)",
};

// ---- Shapley over three factors ---------------------------------------------
// Bit 1 = tail regime, bit 2 = reserve size, bit 4 = concentration. v maps a coalition
// mask to the statistic of the pool under that coalition. The two-factor version this
// replaces put the tail map inside both counterfactuals and used the untransformed pool
// as its baseline, so the tail effect was split between the other two.
function shapley3(v) {
  const weight = { 0: 1 / 3, 1: 1 / 6, 2: 1 / 3 };
  const out = {};
  for (const f of [1, 2, 4]) {
    let phi = 0;
    for (let mask = 0; mask < 8; mask++) {
      if (mask & f) continue;
      const k = ((mask & 1) ? 1 : 0) + ((mask & 2) ? 1 : 0) + ((mask & 4) ? 1 : 0);
      phi += weight[k] * (v[mask | f] - v[mask]);
    }
    out[f] = phi;
  }
  return { tail: out[1], size: out[2], conc: out[4] };
}

// Full transfer multiplier: size + concentration
function transferLambda(Rt, Ht, Ro, Ho) {
  const den = sigmaSys(Ro, Ho);
  return den > 0 ? sigmaSys(Rt, Ht) / den : 1.0;
}

// Size-only multiplier (concentration held at donor's Ho): sigma(Rt,Ho)/sigma(Rd,Ho)
function sizeLambda(Rt, Rd, Ho) {
  const den = sigmaSys(Rd, Ho);
  return den > 0 ? sigmaSys(Rt, Ho) / den : 1.0;
}

function hhi(weights) {
  return weights.reduce((s, w) => s + w * w, 0);
}

function hellinger(p, q) {
  let sum = 0;
  for (let i = 0; i < p.length; i++) {
    const d = Math.sqrt(Math.max(p[i], 0)) - Math.sqrt(Math.max(q[i], 0));
    sum += d * d;
  }
  return Math.sqrt(sum / 2);
}

function computeDistributions(tw, tSize, regime) {
  const donors = DATA.donors;
  const tHhi = hhi(tw);
  const results = [];
  regime = regime || 'clean';

  for (const d of donors) {
    if (d.opening_reserves_gbp_m <= 0 || d.s_raw_a == null) continue;

    const sRaw = d.s_raw_a;
    const dHhi = d.hhi || hhi(d.weights);

    // The three factors, evaluated over all eight coalitions:
    //   bit 1 tail regime, bit 2 reserve size, bit 4 concentration.
    const baseSig = sigmaSys(d.opening_reserves_gbp_m, dHhi);
    const nuS = donorNu(d.ritc);
    const nuT = targetNu(regime, d.ritc);
    const sTail = regimeMapSeverity(sRaw, baseSig, nuS, nuT);

    const lamSize = sizeLambda(tSize, d.opening_reserves_gbp_m, dHhi);
    const lamConc = transferLambda(d.opening_reserves_gbp_m, tHhi,
                                   d.opening_reserves_gbp_m, dHhi);
    const lam = transferLambda(tSize, tHhi, d.opening_reserves_gbp_m, dHhi);

    const coalition = {
      0: sRaw,                 // nothing
      1: sTail,                // tail regime only
      2: sRaw * lamSize,       // size only
      3: sTail * lamSize,      // tail + size
      4: sRaw * lamConc,       // concentration only
      5: sTail * lamConc,      // tail + concentration
      6: sRaw * lam,           // size + concentration
      7: sTail * lam,          // all three: the target basis
    };

    results.push({
      syndicate: d.syndicate,
      year: d.year,
      reserves: d.opening_reserves_gbp_m,
      direction: d.direction,
      pyd_gbp_m: d.pyd_gbp_m,
      donorHhi: dHhi,
      donorWeights: d.weights,
      lobSeverity: d.lob_severity,
      isRitc: !!d.ritc,
      nuSrc: nuS, nuTgt: nuT,
      sRaw, sTail, sMix: coalition[5], sAdj: coalition[7],
      sSizeOnly: coalition[3], lam, lamSize, lamConc,
      coalition,
      hellingerDist: hellinger(tw, d.weights),
      logReserveRatio: Math.abs(Math.log(d.opening_reserves_gbp_m / tSize)),
    });
  }
  return results;
}

// The pool quantile as the analysis reads it (src/pool_quantile.py): the inverse CDF, the
// smallest value x with F(x) >= p/100, so a VaR is one of the pool's own values.
function percentile(arr, p) {
  if (arr.length === 0) return 0;
  const sorted = [...arr].sort((a, b) => a - b);
  const n = sorted.length;
  const alpha = p / 100 - 1e-12;
  for (let k = 1; k <= n; k++) {
    if (k / n >= alpha) return sorted[k - 1];
  }
  return sorted[n - 1];
}

function distStats(arr, label) {
  const n = arr.length;
  if (n === 0) return { label, n: 0 };
  const mean = arr.reduce((s, v) => s + v, 0) / n;
  const variance = arr.reduce((s, v) => s + (v - mean) ** 2, 0) / (n - 1 || 1);
  return {
    label, n,
    nAdverse: arr.filter(v => v > 0).length,
    mean: mean,
    std: Math.sqrt(variance),
    q75: percentile(arr, 75),
    var99: percentile(arr, 99),
    var995: percentile(arr, 99.5),
  };
}

// KDE (Gaussian kernel, Scott's rule)
function kde(data, gridMin, gridMax, nPoints, bandwidth) {
  if (data.length === 0) return { x: [], y: [] };
  if (!bandwidth) {
    const mean = data.reduce((a, b) => a + b, 0) / data.length;
    const std = Math.sqrt(data.reduce((s, v) => s + (v - mean) ** 2, 0) / (data.length - 1 || 1));
    bandwidth = 1.06 * std * Math.pow(data.length, -0.2);
  }
  if (bandwidth <= 0) bandwidth = 0.01;
  const x = [], y = [];
  const step = (gridMax - gridMin) / (nPoints - 1);
  const n = data.length;
  const coeff = 1 / (n * bandwidth * Math.sqrt(2 * Math.PI));
  for (let i = 0; i < nPoints; i++) {
    const xi = gridMin + i * step;
    let density = 0;
    for (let j = 0; j < n; j++) {
      const u = (xi - data[j]) / bandwidth;
      density += Math.exp(-0.5 * u * u);
    }
    x.push(xi);
    y.push(density * coeff);
  }
  return { x, y };
}

// ============================================================
// MAIN COMPUTE
// ============================================================
function compute() {
  invalidateResults();
  if (!DATA.lob_names.every((_, i) => validWeight(document.getElementById(`lob_num_${i}`).value))) {
    alert('Enter whole percentages between 0 and 100.'); return;
  }
  const tw = getTargetWeights();
  const totalW = tw.reduce((s, v) => s + v, 0);
  if (totalW < 0.01) { alert('Please set LoB weights before computing.'); return; }

  const tSize = parseFloat(document.getElementById('reserveSize').value);
  if (!Number.isFinite(tSize) || tSize < 1 || tSize > 50000) {
    alert('Enter outstanding claims between £1m and £50,000m.'); return;
  }

  // the operator mode is read before anything is computed, so donor standardisation and target
  // scaling are on the same gamma (frozen review of 25 September 2026, T01)
  const modeEl = document.getElementById('gammaMode');
  if (modeEl && GAMMA_MODES[modeEl.value]) GAMMA_MODE = modeEl.value;

  const regime = currentRegime();
  const targetHhi = hhi(tw);
  for (const d of DATA.donors) {
    if (d.opening_reserves_gbp_m <= 0 || d.s_raw_a == null) continue;
    const donorHhi = d.hhi || hhi(d.weights);
    const scales = [sigmaSys(d.opening_reserves_gbp_m, donorHhi), sigmaSys(tSize, donorHhi),
                    sigmaSys(d.opening_reserves_gbp_m, targetHhi), sigmaSys(tSize, targetHhi)];
    if (!scales.every(x => Number.isFinite(x) && x > 0)) {
      alert('The selected data and portfolio produce an invalid transfer scale.'); return;
    }
  }
  const donors = computeDistributions(tw, tSize, regime);
  if (donors.length < 10) { alert('Insufficient eligible donors.'); return; }
  if (!donors.every(d => Number.isFinite(d.lam) && Number.isFinite(d.hellingerDist) &&
      Object.values(d.coalition).every(Number.isFinite))) {
    alert('The selected data and portfolio produce a non-finite transfer.'); return;
  }

  // one pool per coalition of {tail regime, size, concentration}
  const COALITION_LABELS = {
    0: 'Raw market', 1: 'Tail regime only', 2: 'Size only', 3: 'Tail + size',
    4: 'Concentration only', 5: 'Tail + concentration', 6: 'Size + concentration',
    7: 'Target basis (fully adjusted)',
  };
  const pools = {}, statsBy = {};
  for (let mask = 0; mask < 8; mask++) {
    pools[mask] = donors.map(d => d.coalition[mask]);
    statsBy[mask] = distStats(pools[mask], COALITION_LABELS[mask]);
    if (!Object.values(statsBy[mask]).every(value => typeof value !== 'number' || Number.isFinite(value))) {
      alert('The selected data and portfolio produce non-finite statistics.'); return;
    }
  }

  const raw = pools[0];
  const tail = pools[1];
  const mix = pools[5];
  const adj = pools[7];
  const sizeOnly = pools[3];
  const statsRaw = statsBy[0], statsTail = statsBy[1];
  const statsMix = statsBy[5], statsAdj = statsBy[7], statsSizeOnly = statsBy[3];

  const tHhi = hhi(tw);

  // Three-factor Shapley: every statistic decomposes exactly into tail regime, size
  // and concentration. The predecessor used two factors with the tail map already
  // inside both counterfactuals, so the tail effect was hidden inside the other two.
  const shapleyFor = (stat) => {
    const v = {};
    for (let mask = 0; mask < 8; mask++) v[mask] = statsBy[mask][stat];
    return shapley3(v);
  };
  const shapley = {};
  for (const stat of ['q75', 'var99', 'var995', 'mean', 'std']) {
    shapley[stat] = shapleyFor(stat);
    if (!Object.values(shapley[stat]).every(Number.isFinite)) {
      alert('The selected data and portfolio produce a non-finite decomposition.'); return;
    }
  }

  RESULT = { donors, regime, gammaMode: GAMMA_MODE, gammaInForce: activeGamma(),
             pools, statsBy, raw, tail, mix, adj, sizeOnly,
             statsRaw, statsTail, statsMix, statsAdj, statsSizeOnly, shapley,
             mixEffect995: shapley.var995.conc, sizeEffect995: shapley.var995.size,
             tailEffect995: shapley.var995.tail,
             mixEffect99: shapley.var99.conc, sizeEffect99: shapley.var99.size,
             tailEffect99: shapley.var99.tail,
             tw, tSize, tHhi };

  renderSummary();
  renderDistributionPlot();
  renderTailPlot();
  renderStatsTable();
  renderWaterfall();
  renderDecompTable();
  renderDonorTable();
  renderMetaGrid();

  document.getElementById('summaryCards').style.display = 'block';
  document.getElementById('resultsArea').classList.add('active');
}

// ============================================================
// RENDERING
// ============================================================
function fmt(v, dp) { return v == null ? '\u2014' : v.toFixed(dp ?? 4); }
function fmtPct(v) { return v == null ? '\u2014' : (v * 100).toFixed(2) + '%'; }

function renderSummary() {
  const r = RESULT;
  const cards = [
    { label: 'Donors', value: r.donors.length },
    { label: 'Target HHI', value: r.tHhi.toFixed(3) },
    { label: 'Target Size', value: '\u00a3' + r.tSize.toFixed(0) + 'm' },
    { label: 'Raw VaR99.5', value: fmtPct(r.statsRaw.var995) },
    { label: 'Target-Basis VaR99.5', value: fmtPct(r.statsAdj.var995) },
    { label: 'Total Adjustment', value: fmtPct(r.statsAdj.var995 - r.statsRaw.var995) },
  ];
  document.getElementById('statCards').innerHTML = cards.map(c =>
    `<div class="stat-card"><div class="stat-highlight">${c.value}</div><div class="stat-label">${c.label}</div></div>`
  ).join('');

  const lobSummary = DATA.lob_names
    .map((name, i) => ({ name, w: r.tw[i] }))
    .filter(x => x.w > 0.005)
    .sort((a, b) => b.w - a.w)
    .map(x => x.name + ' ' + (x.w * 100).toFixed(0) + '%')
    .join(', ');
  document.getElementById('targetProfileSummary').textContent =
    lobSummary + ' \u2014 ' + (REGIME_LABELS[r.regime] || r.regime);
}

function renderDistributionPlot() {
  const r = RESULT;
  const allVals = [...r.raw, ...r.adj];
  const lo = percentile(allVals, 1) - 0.02;
  const hi = percentile(allVals, 99) + 0.02;

  const kdeRaw = kde(r.raw, lo, hi, 200);
  const kdeAdj = kde(r.adj, lo, hi, 200);

  if (charts.dist) charts.dist.destroy();
  charts.dist = new Chart(document.getElementById('distChart'), {
    type: 'line',
    data: {
      labels: kdeRaw.x.map(v => v.toFixed(3)),
      datasets: [
        { label: 'Raw market', data: kdeRaw.y, borderColor: '#2166ac', backgroundColor: 'rgba(33,102,172,0.1)', fill: true, pointRadius: 0, borderWidth: 2 },
        { label: 'Target basis', data: kdeAdj.y, borderColor: '#b2182b', backgroundColor: 'rgba(178,24,43,0.1)', fill: true, pointRadius: 0, borderWidth: 2 },
      ]
    },
    options: {
      responsive: true, maintainAspectRatio: false,
      plugins: {
        legend: { position: 'top' },
        title: { display: true, text: `n = ${r.donors.length} donors, ${r.statsRaw.nAdverse} adverse` },
      },
      scales: {
        x: { title: { display: true, text: 'Signed PYD Ratio' },
             ticks: { maxTicksLimit: 12, callback: function(v) { return parseFloat(this.getLabelForValue(v)).toFixed(2); } } },
        y: { title: { display: true, text: 'Density' }, beginAtZero: true }
      }
    }
  });
}

// Strict P(S > x), with ties grouped and the denominator including all donors.
function empiricalSurvivor(values) {
  const sorted = values.slice().sort((a, b) => a - b);
  const points = [];
  for (let i = 0; i < sorted.length;) {
    let j = i + 1;
    while (j < sorted.length && sorted[j] === sorted[i]) j++;
    if (sorted[i] > 0) points.push({ x: sorted[i], y: (sorted.length - j) / sorted.length });
    i = j;
  }
  return points;
}

// Extend the final positive horizontal segment to the sample maximum. The
// strictly zero value at the maximum is omitted because the axis is logarithmic.
function logSurvivor(values) {
  const points = empiricalSurvivor(values);
  const positive = points.filter(p => p.y > 0);
  if (positive.length && points[points.length - 1].y === 0) {
    positive.push({x: points[points.length - 1].x, y: positive[positive.length - 1].y, bridge: true});
  }
  return positive;
}

// The bridge draws the left limit at the maximum; it is not an observation
// of P(S > max). Do not display or interact with it as a data point.
function survivorPointRadius(context) {
  return context.raw && context.raw.bridge ? 0 : 2;
}

function survivorPointHoverRadius(context) {
  return context.raw && context.raw.bridge ? 0 : 4;
}

function survivorPointHitRadius(context) {
  return context.raw && context.raw.bridge ? 0 : 1;
}

function survivorTooltipFilter(item) {
  return !(item.raw && item.raw.bridge);
}

function renderTailPlot() {
  const r = RESULT;

  if (charts.tail) charts.tail.destroy();
  charts.tail = new Chart(document.getElementById('tailChart'), {
    type: 'scatter',
    data: {
      datasets: [
        { label: 'Raw market', data: logSurvivor(r.raw), borderColor: '#2166ac', backgroundColor: 'rgba(33,102,172,0.3)', pointRadius: survivorPointRadius, pointHoverRadius: survivorPointHoverRadius, pointHitRadius: survivorPointHitRadius, showLine: true, stepped: "after", borderWidth: 2 },
        { label: 'Target basis', data: logSurvivor(r.adj), borderColor: '#b2182b', backgroundColor: 'rgba(178,24,43,0.3)', pointRadius: survivorPointRadius, pointHoverRadius: survivorPointHoverRadius, pointHitRadius: survivorPointHitRadius, showLine: true, stepped: "after", borderWidth: 2 },
      ]
    },
    options: {
      responsive: true, maintainAspectRatio: false,
      plugins: {
        legend: { position: 'top' },
        title: { display: true, text: 'Empirical Survivor Function (zero at maximum omitted on log axis)' },
        tooltip: { filter: survivorTooltipFilter },
      },
      scales: {
        x: { title: { display: true, text: 'Signed PYD Ratio (adverse)' }, min: 0 },
        y: { title: { display: true, text: 'Exceedance Probability' }, type: 'logarithmic', min: 0.001, max: 1,
             ticks: { callback: v => v >= 0.01 ? v.toFixed(2) : v.toFixed(3) } }
      }
    }
  });
}

function renderStatsTable() {
  const r = RESULT;
  const rows = [r.statsRaw, r.statsTail, r.statsSizeOnly, r.statsMix, r.statsAdj];
  const delta = {
    label: '\u0394 Raw \u2192 Target basis',
    n: '', nAdverse: '',
    mean: r.statsAdj.mean - r.statsRaw.mean,
    std: r.statsAdj.std - r.statsRaw.std,
    q75: r.statsAdj.q75 - r.statsRaw.q75,
    var99: r.statsAdj.var99 - r.statsRaw.var99,
    var995: r.statsAdj.var995 - r.statsRaw.var995,
    isDelta: true
  };

  let html = `<thead><tr>
    <th>Distribution</th><th>n</th><th>Adverse</th><th>Mean</th><th>Std Dev</th>
    <th>Q75</th><th>VaR99</th><th>VaR99.5</th></tr></thead><tbody>`;
  for (const s of [...rows, delta]) {
    const cls = s.isDelta ? ' class="delta-row"' : '';
    html += `<tr${cls}>
      <td>${s.label}</td>
      <td>${s.n}</td><td>${s.nAdverse}</td>
      <td>${fmtPct(s.mean)}</td><td>${fmtPct(s.std)}</td>
      <td>${fmtPct(s.q75)}</td><td>${fmtPct(s.var99)}</td><td>${fmtPct(s.var995)}</td>
    </tr>`;
  }
  html += '</tbody>';
  document.getElementById('statsTable').innerHTML = html;
}

function waterfallBars(r) {
  // ONE five-entry structure drives the labels, the plotted segments and the tooltip
  // values, so they cannot drift independently. (A predecessor kept a separate
  // four-value tooltip array; when the tail-regime bar was added, the tail bar showed
  // the concentration value and the target bar showed undefined.)
  const rawVal = r.statsRaw.var995;
  const tailE = r.tailEffect995;
  const sizeE = r.sizeEffect995;
  const mixE = r.mixEffect995;
  const adjVal = r.statsAdj.var995;
  const lvl1 = rawVal + tailE;
  const lvl2 = lvl1 + sizeE;
  const lvl3 = lvl2 + mixE;
  return [
    { label: 'Raw VaR99.5',          base: 0,                    value: rawVal,           tooltip: rawVal, kind: 'level'  },
    { label: 'Tail-regime effect',   base: Math.min(rawVal, lvl1), value: Math.abs(tailE), tooltip: tailE,  kind: 'effect' },
    { label: 'Reserve-size effect',  base: Math.min(lvl1, lvl2),   value: Math.abs(sizeE), tooltip: sizeE,  kind: 'effect' },
    { label: 'Concentration effect', base: Math.min(lvl2, lvl3),   value: Math.abs(mixE),  tooltip: mixE,   kind: 'effect' },
    { label: 'Target-basis VaR99.5', base: 0,                    value: adjVal,           tooltip: adjVal, kind: 'level'  },
  ];
}

function waterfallTooltip(bars, ctx) {
  if (ctx.datasetIndex === 0) return '';
  return fmtPct(bars[ctx.dataIndex].tooltip);
}

function renderWaterfall() {
  const r = RESULT;
  const bars = waterfallBars(r);

  if (charts.waterfall) charts.waterfall.destroy();

  const barColors = bars.map((b, i) =>
    b.kind === 'level' ? (i === 0 ? '#2166ac' : '#b2182b')
                       : (b.tooltip >= 0 ? '#e74c3c' : '#27ae60'));

  charts.waterfall = new Chart(document.getElementById('waterfallChart'), {
    type: 'bar',
    data: {
      labels: bars.map(b => b.label),
      datasets: [
        {
          label: 'Base',
          data: bars.map(b => b.base),
          backgroundColor: 'transparent',
          borderWidth: 0,
        },
        {
          label: 'Value',
          data: bars.map(b => b.value),
          backgroundColor: barColors,
          borderWidth: 0,
        }
      ]
    },
    options: {
      responsive: true, maintainAspectRatio: false,
      plugins: {
        legend: { display: false },
        tooltip: {
          callbacks: {
            label: ctx => waterfallTooltip(bars, ctx)
          }
        }
      },
      scales: {
        x: { stacked: true },
        y: { stacked: true, title: { display: true, text: 'Signed PYD Ratio' },
             ticks: { callback: v => (v * 100).toFixed(1) + '%' } }
      }
    }
  });
}

function renderDecompTable() {
  const r = RESULT;

  const metrics = ['q75', 'var99', 'var995'].map(stat => {
    const label = stat === 'q75' ? 'Q75' : stat === 'var99' ? 'VaR99' : 'VaR99.5';
    const sh = r.shapley[stat];
    return { label, raw: r.statsRaw[stat], adj: r.statsAdj[stat],
             tailE: sh.tail, sizeE: sh.size, mixE: sh.conc };
  });

  let html = `<thead><tr>
    <th>Metric</th><th>Raw</th><th>Target basis</th><th>Tail-regime effect</th>
    <th>Size effect</th><th>Concentration effect</th><th>Sum</th><th>Target &minus; raw</th>
  </tr></thead><tbody>`;
  for (const m of metrics) {
    const sum = m.tailE + m.sizeE + m.mixE;
    html += `<tr>
      <td>${m.label}</td><td>${fmtPct(m.raw)}</td><td>${fmtPct(m.adj)}</td>
      <td>${fmtPct(m.tailE)}</td><td>${fmtPct(m.sizeE)}</td><td>${fmtPct(m.mixE)}</td>
      <td>${fmtPct(sum)}</td><td>${fmtPct(m.adj - m.raw)}</td>
    </tr>`;
  }
  html += '</tbody>';
  html += `<tfoot><tr><td colspan="8" style="font-size:11px; color:var(--text-muted);">
    Three-factor Shapley over tail regime, reserve size and concentration: all eight
    coalitions are evaluated, the three contributions sum exactly to target &minus; raw,
    and the order in which the factors are applied does not affect them. Target regime:
    ${REGIME_LABELS[r.regime] || r.regime}. Under the diagnostic option the tail column
    is identically zero.</td></tr></tfoot>`;
  document.getElementById('decompTable').innerHTML = html;
}

function renderDonorTable() {
  const r = RESULT;
  const sorted = [...r.donors].sort((a, b) => b.sAdj - a.sAdj);

  let html = `<thead><tr>
    <th>Syndicate</th><th>Year</th><th>Reserves (\u00a3m)</th><th>HHI</th>
    <th>S<sub>raw</sub></th><th>S<sub>tail</sub></th><th>\u03bb</th><th>S<sub>adj</sub></th><th>Hellinger</th>
  </tr></thead><tbody>`;
  for (const d of sorted) {
    html += `<tr class="clickable" onclick="showWorkedExample('${d.syndicate}_${d.year}')">
      <td>${d.syndicate}</td><td>${d.year}</td><td>${d.reserves.toFixed(0)}</td><td>${d.donorHhi.toFixed(3)}</td>
      <td>${fmtPct(d.sRaw)}</td><td>${fmtPct(d.sTail)}</td><td>${d.lam.toFixed(4)}</td><td>${fmtPct(d.sAdj)}</td>
      <td>${d.hellingerDist.toFixed(3)}</td>
    </tr>`;
  }
  html += '</tbody>';
  document.getElementById('donorTable').innerHTML = html;
}

function renderMetaGrid() {
  // the parameters of the fit the result was computed with (the mode's own fit)
  const pm = RESULT ? DATA[(GAMMA_MODES[RESULT.gammaMode] || GAMMA_MODES.size_only).model] : DATA.pooling_model;
  const elig = DATA.eligibility || {};
  const r = RESULT;

  const items = [
    ['Run ID', DATA.run_id],
    ['Donor pool', `${DATA.n_donors} syndicate-years`],
    ['Eligibility', elig.base_flag || 'eligible_for_capital'],
    ['Additional filters', (elig.additional_filters || []).join(', ') || 'none'],
    ['Transfer', 'Fitted base scale law and tail indices applied; the fitted RITC scale multiplier is omitted and the observed donor year effect is carried (see About)'],
    ['Pooling exponent k', pm.k.toFixed(4)],
    ['Operator mode', r ? activeModeLabel() : '\u2014'],
    ['Concentration exponent \u03b3 in force', r ? r.gammaInForce.toFixed(4)
      + (r.gammaMode === 'size_only'
         ? ' (size-only default: the headline fit has \u03b3 = 0 in the likelihood, so the concentration channel is exactly zero)'
         : ' (the gamma-free fit\u2019s, the overlay)') : '\u2014'],
    ['Concentration exponent \u03b3 of the gamma-free fit (the overlay)', DATA.pooling_model_overlay.gamma.toFixed(4)],
    ['Undiversifiable floor \u03c3_undiv', (pm.sd_undiv != null ? pm.sd_undiv.toFixed(4) : '\u2014')],
    ['Diversifiable scale \u03c3_div', (pm.sd_div != null ? pm.sd_div.toFixed(4) : '\u2014')],
    ['Tail index \u03bd_clean', (pm.nu_clean != null ? pm.nu_clean.toFixed(3) : (pm.nu != null ? pm.nu.toFixed(3) : '\u2014'))],
    ['Tail index \u03bd_RITC', (pm.nu_ritc != null ? pm.nu_ritc.toFixed(3) : '\u2014')],
    ['Operator', 'Shape-aware: S_adj = \u03c3(R_t,H_t)\u00b7F\u207b\u00b9_\u03bdt(F_\u03bds(S/\u03c3(R_o,H_o))); \u03bd_s is the donor\u2019s regime, \u03bd_t the selected target regime; the identity when \u03bd_s=\u03bd_t'],
    ['Target tail regime', r ? (REGIME_LABELS[r.regime] || r.regime) : '\u2014'],
    ['\u03bd_t in force', r ? (r.regime === 'preserve' ? 'each donor\u2019s own \u03bd' : (r.regime === 'ritc' ? '\u03bd_RITC' : '\u03bd_clean')) : '\u2014'],
    ['Decomposition', 'Shapley over three factors (tail regime, size, concentration); all eight coalitions; contributions sum exactly to target \u2212 raw'],
    ['KDE bandwidth', 'Scott\u2019s rule'],
    ['Target HHI', r ? r.tHhi.toFixed(4) : '\u2014'],
    ['Target reserves', r ? '\u00a3' + r.tSize.toFixed(0) + 'm' : '\u2014'],
  ];

  document.getElementById('metaGrid').innerHTML = items
    .map(([k, v]) => `<dt>${escapeHtml(k)}</dt><dd>${escapeHtml(v)}</dd>`)
    .join('');
}

// ============================================================
// WORKED EXAMPLE MODAL
// ============================================================
// The worked example for one donor, as HTML. A pure function of the donor row, the result and the
// model, so a test can build it under node: until the review of 29 September 2026 (A-1) Step 3
// printed the FITTED gamma (0.4775) beside a concentration factor of exactly 1 on the size-only
// default, whose gamma in force is 0. Every gamma printed here is the one the numbers used.
function workedExampleHtml(d, r, pm) {
  const lamSize = sizeLambda(r.tSize, d.reserves, d.donorHhi);
  const lamConc = d.lam / (lamSize || 1);

  const pct = (a, b) => b !== 0 ? ((a - b) / Math.abs(b) * 100).toFixed(1) + '%' : '\u2014';
  const rawToTail = pct(d.sTail, d.sRaw);
  const tailToSize = pct(d.sSizeOnly, d.sTail);
  const sizeToAdj = pct(d.sAdj, d.sSizeOnly);
  const rawToAdj = pct(d.sAdj, d.sRaw);
  const nuFmt = (x) => x == null ? '\u2014' : Number(x).toFixed(3);
  // the mode and gamma the numbers were computed under, as compute() recorded them in RESULT
  const mode = (r && r.gammaMode) || GAMMA_MODE;
  const gIn = (r && r.gammaInForce != null) ? r.gammaInForce : activeGamma();
  const sizeOnly = (mode === 'size_only');
  const gammaText = `\u03b3 in force = ${gIn.toFixed(4)} (${(GAMMA_MODES[mode] || GAMMA_MODES.size_only).label})`;

  return `
    <button class="close-btn" onclick="closeModal()">&times;</button>
    <h3>Worked Example: Syndicate ${d.syndicate} (${d.year})</h3>

    <div class="step-box">
      <h4>Donor Profile</h4>
      <table>
        <tr><td>Reserve size</td><td>\u00a3${d.reserves.toFixed(1)}m</td></tr>
        <tr><td>Donor HHI</td><td>${d.donorHhi.toFixed(4)}</td></tr>
        <tr><td>PYD amount</td><td>\u00a3${d.pyd_gbp_m.toFixed(1)}m (${escapeHtml(d.direction || '\u2014')})</td></tr>
        <tr><td>S<sub>raw</sub> = PYD / Reserves</td><td><strong>${fmtPct(d.sRaw)}</strong></td></tr>
      </table>
    </div>

    <div class="step-box">
      <h4>Step 1 \u2014 Tail regime (${d.isRitc ? 'assumed-business donor' : 'clean donor'} \u2192 ${REGIME_LABELS[r.regime] || r.regime})</h4>
      <div class="formula">S<sub>tail</sub> = \u03c3<sub>donor</sub> \u00b7 F<sup>\u22121</sup><sub>\u03bd<sub>t</sub></sub>( F<sub>\u03bd<sub>s</sub></sub>( S<sub>raw</sub>/\u03c3<sub>donor</sub> ) )</div>
      <table>
        <tr><td>\u03bd<sub>s</sub> (donor regime)</td><td>${nuFmt(d.nuSrc)}</td></tr>
        <tr><td>\u03bd<sub>t</sub> (target regime)</td><td>${nuFmt(d.nuTgt)}</td></tr>
        <tr><td>Quantile map</td><td>${d.nuSrc === d.nuTgt ? 'identity (regimes coincide)' : 'applied'}</td></tr>
      </table>
      <div class="result">S<sub>tail</sub> = ${fmtPct(d.sTail)}</div>
    </div>

    <div class="step-box">
      <h4>Step 2 \u2014 Size scaling (HHI held at donor's)</h4>
      <div class="formula">\u03bb<sub>size</sub> = \u03c3(R<sub>target</sub>, H<sub>donor</sub>) / \u03c3(R<sub>donor</sub>, H<sub>donor</sub>), k = ${pm.k.toFixed(4)}, \u03c3<sub>undiv</sub> = ${(pm.sd_undiv||0).toFixed(4)}, ${gammaText}</div>
      <table>
        <tr><td>R<sub>donor</sub> \u2192 R<sub>target</sub></td><td>\u00a3${d.reserves.toFixed(0)}m \u2192 \u00a3${r.tSize.toFixed(0)}m</td></tr>
        <tr><td>\u03bb<sub>size</sub></td><td><strong>${lamSize.toFixed(6)}</strong></td></tr>
      </table>
      <div class="result">S<sub>size</sub> = S<sub>tail</sub> \u00d7 \u03bb<sub>size</sub> = ${fmtPct(d.sSizeOnly)}</div>
    </div>

    <div class="step-box">
      <h4>Step 3 \u2014 Concentration scaling (HHI \u2192 target)</h4>
      <div class="formula">\u03bb<sub>conc</sub> = \u03c3(R<sub>target</sub>, H<sub>target</sub>) / \u03c3(R<sub>target</sub>, H<sub>donor</sub>), ${gammaText}${sizeOnly ? ' \u2014 \u03c3 does not depend on H here, so \u03bb<sub>conc</sub> = 1 exactly' : ''}</div>
      <table>
        <tr><td>H<sub>donor</sub> \u2192 H<sub>target</sub></td><td>${d.donorHhi.toFixed(4)} \u2192 ${r.tHhi.toFixed(4)}</td></tr>
        <tr><td>\u03bb<sub>conc</sub></td><td><strong>${lamConc.toFixed(6)}</strong></td></tr>
        <tr><td>\u03bb<sub>total</sub> = \u03bb<sub>size</sub> \u00d7 \u03bb<sub>conc</sub></td><td><strong>${d.lam.toFixed(6)}</strong></td></tr>
      </table>
      <div class="formula">S<sub>adj</sub> = S<sub>tail</sub> \u00d7 \u03bb<sub>total</sub> = ${fmtPct(d.sTail)} \u00d7 ${d.lam.toFixed(4)} = ${fmtPct(d.sAdj)}</div>
      <div class="result">S<sub>adj</sub> = ${fmtPct(d.sAdj)}</div>
    </div>

    <div class="step-box">
      <h4>Summary of Changes</h4>
      <table>
        <tr><td>S<sub>raw</sub> \u2192 S<sub>tail</sub> (tail regime)</td><td>${fmtPct(d.sTail - d.sRaw)} (${rawToTail})</td></tr>
        <tr><td>S<sub>tail</sub> \u2192 S<sub>size</sub> (size scaling)</td><td>${fmtPct(d.sSizeOnly - d.sTail)} (${tailToSize})</td></tr>
        <tr><td>S<sub>size</sub> \u2192 S<sub>adj</sub> (concentration scaling)</td><td>${fmtPct(d.sAdj - d.sSizeOnly)} (${sizeToAdj})</td></tr>
        <tr><td><strong>S<sub>raw</sub> \u2192 S<sub>adj</sub> (total)</strong></td><td><strong>${fmtPct(d.sAdj - d.sRaw)} (${rawToAdj})</strong></td></tr>
      </table>
    </div>
  `;
}

function showWorkedExample(id) {
  const d = RESULT.donors.find(x => `${x.syndicate}_${x.year}` === id);
  if (!d) return;
  // the parameters of the fit the result was computed with
  const pm = DATA[(GAMMA_MODES[RESULT.gammaMode] || GAMMA_MODES.size_only).model];
  document.getElementById('modalContent').innerHTML = workedExampleHtml(d, RESULT, pm);
  document.getElementById('modalOverlay').classList.add('active');
}

function closeModal() {
  document.getElementById('modalOverlay').classList.remove('active');
}

document.addEventListener('keydown', e => { if (e.key === 'Escape') closeModal(); });

// ============================================================
// TAB SWITCHING
// ============================================================
function switchTab(name, btn) {
  document.querySelectorAll('.tab-btn').forEach(b => b.classList.remove('active'));
  document.querySelectorAll('.tab-panel').forEach(p => p.classList.remove('active'));
  btn.classList.add('active');
  document.getElementById('tab-' + name).classList.add('active');

  setTimeout(() => {
    Object.values(charts).forEach(c => { if (c && c.resize) c.resize(); });
  }, 50);
}

// ============================================================
// AUTO-INIT FROM EMBEDDED DATA
// ============================================================
if (typeof EMBEDDED_DATA !== 'undefined' && EMBEDDED_DATA) {
  DATA = EMBEDDED_DATA;
  document.addEventListener('DOMContentLoaded', () => initTool());
}
</script>
</body>
</html>

